Alexa, Who Am I Speaking To? Understanding Users' Ability to Identify Third-Party Apps on Amazon Alexa

Many Internet of Things (IoT) devices have voice user interfaces (VUIs). One of the most popular VUIs is Amazon's Alexa, which supports more than 47,000 third-party applications ("skills"). We study how Alexa's integration of these skills may confuse users. Our survey of 237 participants found that users do not understand that skills are often operated by third parties, that they often confuse third-party skills with native Alexa functions, and that they are unaware of the functions that the native Alexa system supports. Surprisingly, users who interact with Alexa more frequently are more likely to conclude that a third-party skill is native Alexa functionality. The potential for misunderstanding creates new security and privacy risks: attackers can develop third-party skills that operate without users' knowledge or masquerade as native Alexa functions. To mitigate this threat, we make design recommendations to help users distinguish native and third-party skills.

==> jupyter/analysis.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 578,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Load data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 579,
   "metadata": {},
   "outputs": [],
   "source": [
    "raw_data = pd.read_csv('data/Alexa-User-Study-Combined-Data.csv')\n",
    "raw_data = raw_data[raw_data['include_row_in_pandas'] == 'yes']\n",
    "for column_name in raw_data.columns:\n",
    "    if column_name.startswith('Unnamed'):\n",
    "        del raw_data[column_name]\n",
    "        \n",
    "del raw_data['include_row_in_pandas']        \n",
    "raw_data = raw_data.reset_index(drop=True)\n",
    "\n",
    "def replace_user_label(original):\n",
    "    if original == 'Freq User':\n",
    "        return 'Owners/Freq'\n",
    "    if original == 'Owner':\n",
    "        return 'Owners/All'\n",
    "    return original\n",
    "\n",
    "raw_data['frequent_user_label'] = raw_data['frequent_user_label'].apply(replace_user_label)\n",
    "raw_data['owner_label'] = raw_data['owner_label'].apply(replace_user_label)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 580,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>response_id</th>\n",
       "      <th>survey_group</th>\n",
       "      <th>is_owner</th>\n",
       "      <th>owner_label</th>\n",
       "      <th>is_frequent_users</th>\n",
       "      <th>frequent_user_label</th>\n",
       "      <th>who_knows_cart</th>\n",
       "      <th>who_knows_your_name</th>\n",
       "      <th>who_knows_your_name_explanation</th>\n",
       "      <th>every_alexa_programmed_by_amazon</th>\n",
       "      <th>...</th>\n",
       "      <th>video_rain</th>\n",
       "      <th>video_parental</th>\n",
       "      <th>audio_wifi</th>\n",
       "      <th>audio_problem</th>\n",
       "      <th>audio_link</th>\n",
       "      <th>audio_sorry</th>\n",
       "      <th>audio_amazon</th>\n",
       "      <th>audio_wifi_explanation</th>\n",
       "      <th>audio_amazon_explanation</th>\n",
       "      <th>possible_functions</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>218</th>\n",
       "      <td>R_2q8nvezGhEHrXOr</td>\n",
       "      <td>MTurk</td>\n",
       "      <td>1.0</td>\n",
       "      <td>Owners/All</td>\n",
       "      <td>0.0</td>\n",
       "      <td>Not Freq User</td>\n",
       "      <td>Both</td>\n",
       "      <td>Both</td>\n",
       "      <td>Thinks only Amazon originally possesses data a...</td>\n",
       "      <td>Yes</td>\n",
       "      <td>...</td>\n",
       "      <td>Non-native Skill (Built by developers unaffili...</td>\n",
       "      <td>Native Skill (built by Amazon)</td>\n",
       "      <td>Real</td>\n",
       "      <td>Real</td>\n",
       "      <td>Real</td>\n",
       "      <td>Real</td>\n",
       "      <td>Real</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>Change the device volume (e.g., ‰ŰĎAlexa, turn...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>140</th>\n",
       "      <td>R_3JfOXWKanffRtZj</td>\n",
       "      <td>MTurk</td>\n",
       "      <td>1.0</td>\n",
       "      <td>Owners/All</td>\n",
       "      <td>1.0</td>\n",
       "      <td>Owners/Freq</td>\n",
       "      <td>Both</td>\n",
       "      <td>Both</td>\n",
       "      <td>Thinks only Amazon originally possesses data a...</td>\n",
       "      <td>No</td>\n",
       "      <td>...</td>\n",
       "      <td>Native Skill (built by Amazon)</td>\n",
       "      <td>Native Skill (built by Amazon)</td>\n",
       "      <td>Real</td>\n",
       "      <td>Real</td>\n",
       "      <td>Real</td>\n",
       "      <td>Real</td>\n",
       "      <td>Real</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>Change the device volume (e.g., ‰ŰĎAlexa, turn...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>89</th>\n",
       "      <td>R_yQJ9odvOcpdsTMl</td>\n",
       "      <td>University</td>\n",
       "      <td>0.0</td>\n",
       "      <td>Not Owner</td>\n",
       "      <td>0.0</td>\n",
       "      <td>Not Freq User</td>\n",
       "      <td>Only Amazon</td>\n",
       "      <td>Only Amazon</td>\n",
       "      <td>Thinks only Amazon originally possesses data a...</td>\n",
       "      <td>No</td>\n",
       "      <td>...</td>\n",
       "      <td>Non-native Skill (Built by developers unaffili...</td>\n",
       "      <td>Native Skill (built by Amazon)</td>\n",
       "      <td>Real</td>\n",
       "      <td>Real</td>\n",
       "      <td>Real</td>\n",
       "      <td>Real</td>\n",
       "      <td>Real</td>\n",
       "      <td>Functionality makes sense</td>\n",
       "      <td>Functionality makes sense</td>\n",
       "      <td>Change the device volume (e.g., Š—“Alexa, turn...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>80</th>\n",
       "      <td>R_9GBQGoXUkkV1f0t</td>\n",
       "      <td>University</td>\n",
       "      <td>0.0</td>\n",
       "      <td>Not Owner</td>\n",
       "      <td>0.0</td>\n",
       "      <td>Not Freq User</td>\n",
       "      <td>Not sure</td>\n",
       "      <td>Both</td>\n",
       "      <td>Thinks only Amazon originally possesses data a...</td>\n",
       "      <td>No</td>\n",
       "      <td>...</td>\n",
       "      <td>Not sure</td>\n",
       "      <td>Native Skill (built by Amazon)</td>\n",
       "      <td>Real</td>\n",
       "      <td>Real</td>\n",
       "      <td>Not real</td>\n",
       "      <td>Real</td>\n",
       "      <td>Not real</td>\n",
       "      <td>Functionality makes sense</td>\n",
       "      <td>Functionality doesn't make sense</td>\n",
       "      <td>Change the device volume (e.g., Š—“Alexa, turn...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>133</th>\n",
       "      <td>R_2TC1BvwpCvDfpTi</td>\n",
       "      <td>MTurk</td>\n",
       "      <td>0.0</td>\n",
       "      <td>Not Owner</td>\n",
       "      <td>0.0</td>\n",
       "      <td>Not Freq User</td>\n",
       "      <td>Only Amazon</td>\n",
       "      <td>Only Amazon</td>\n",
       "      <td>Unsure/vague/empty</td>\n",
       "      <td>No</td>\n",
       "      <td>...</td>\n",
       "      <td>Native Skill (built by Amazon)</td>\n",
       "      <td>Native Skill (built by Amazon)</td>\n",
       "      <td>Real</td>\n",
       "      <td>Real</td>\n",
       "      <td>Not real</td>\n",
       "      <td>Real</td>\n",
       "      <td>Not real</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>Change the device volume (e.g., ‰ŰĎAlexa, turn...</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>5 rows × 29 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "           response_id survey_group  is_owner owner_label  is_frequent_users  \\\n",
       "218  R_2q8nvezGhEHrXOr        MTurk       1.0  Owners/All                0.0   \n",
       "140  R_3JfOXWKanffRtZj        MTurk       1.0  Owners/All                1.0   \n",
       "89   R_yQJ9odvOcpdsTMl   University       0.0   Not Owner                0.0   \n",
       "80   R_9GBQGoXUkkV1f0t   University       0.0   Not Owner                0.0   \n",
       "133  R_2TC1BvwpCvDfpTi        MTurk       0.0   Not Owner                0.0   \n",
       "\n",
       "    frequent_user_label who_knows_cart who_knows_your_name  \\\n",
       "218       Not Freq User           Both                Both   \n",
       "140         Owners/Freq           Both                Both   \n",
       "89        Not Freq User    Only Amazon         Only Amazon   \n",
       "80        Not Freq User       Not sure                Both   \n",
       "133       Not Freq User    Only Amazon         Only Amazon   \n",
       "\n",
       "                       who_knows_your_name_explanation  \\\n",
       "218  Thinks only Amazon originally possesses data a...   \n",
       "140  Thinks only Amazon originally possesses data a...   \n",
       "89   Thinks only Amazon originally possesses data a...   \n",
       "80   Thinks only Amazon originally possesses data a...   \n",
       "133                                 Unsure/vague/empty   \n",
       "\n",
       "    every_alexa_programmed_by_amazon  ...  \\\n",
       "218                              Yes  ...   \n",
       "140                               No  ...   \n",
       "89                                No  ...   \n",
       "80                                No  ...   \n",
       "133                               No  ...   \n",
       "\n",
       "                                            video_rain  \\\n",
       "218  Non-native Skill (Built by developers unaffili...   \n",
       "140                     Native Skill (built by Amazon)   \n",
       "89   Non-native Skill (Built by developers unaffili...   \n",
       "80                                            Not sure   \n",
       "133                     Native Skill (built by Amazon)   \n",
       "\n",
       "                     video_parental audio_wifi audio_problem audio_link  \\\n",
       "218  Native Skill (built by Amazon)       Real          Real       Real   \n",
       "140  Native Skill (built by Amazon)       Real          Real       Real   \n",
       "89   Native Skill (built by Amazon)       Real          Real       Real   \n",
       "80   Native Skill (built by Amazon)       Real          Real   Not real   \n",
       "133  Native Skill (built by Amazon)       Real          Real   Not real   \n",
       "\n",
       "    audio_sorry audio_amazon     audio_wifi_explanation  \\\n",
       "218        Real         Real                        NaN   \n",
       "140        Real         Real                        NaN   \n",
       "89         Real         Real  Functionality makes sense   \n",
       "80         Real     Not real  Functionality makes sense   \n",
       "133        Real     Not real                        NaN   \n",
       "\n",
       "             audio_amazon_explanation  \\\n",
       "218                               NaN   \n",
       "140                               NaN   \n",
       "89          Functionality makes sense   \n",
       "80   Functionality doesn't make sense   \n",
       "133                               NaN   \n",
       "\n",
       "                                    possible_functions  \n",
       "218  Change the device volume (e.g., ‰ŰĎAlexa, turn...  \n",
       "140  Change the device volume (e.g., ‰ŰĎAlexa, turn...  \n",
       "89   Change the device volume (e.g., Š—“Alexa, turn...  \n",
       "80   Change the device volume (e.g., Š—“Alexa, turn...  \n",
       "133  Change the device volume (e.g., ‰ŰĎAlexa, turn...  \n",
       "\n",
       "[5 rows x 29 columns]"
      ]
     },
     "execution_count": 580,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "raw_data.sample(5)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Common functions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 581,
   "metadata": {},
   "outputs": [],
   "source": [
    "def series_count(ss, item):\n",
    "    return len(ss[ss == item])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 582,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "['#1b9e77', '#d95f02', '#7570b3', '#e7298a', '#66a61e']\n"
     ]
    }
   ],
   "source": [
    "# http://colorbrewer2.org/#type=qualitative&scheme=Dark2&n=5\n",
    "\n",
    "STACKED_COLORS = \"\"\"\n",
    "\n",
    "    #1b9e77\n",
    "    #d95f02\n",
    "    #7570b3\n",
    "    #e7298a\n",
    "    #66a61e\n",
    "\n",
    "\"\"\".split()\n",
    "\n",
    "print STACKED_COLORS"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## LaTex table"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 583,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_latex_table(\n",
    "        df, columns=None, hline_before_last_row=False, italicize_others=True):\n",
    "    \"\"\"Converts a dataframe into a latex table and returns the string.\"\"\"\n",
    "\n",
    "    out_str = ''\n",
    "\n",
    "    if not columns:\n",
    "        columns = df.columns\n",
    "\n",
    "    row_count = len(df)\n",
    "    i = 0\n",
    "\n",
    "    for (index, row) in df.iterrows():\n",
    "\n",
    "        line = []\n",
    "\n",
    "        if index:\n",
    "            line.append(str(index))\n",
    "\n",
    "        for col in columns:\n",
    "            value = row[col]\n",
    "            if is_number(value) and abs(value) >= 1000:\n",
    "                value = \"{:,}\".format(value)\n",
    "            value = str(value)\n",
    "            value = value.replace('%', '\\\\%')\n",
    "            line.append(value)\n",
    "\n",
    "        # hline before last row\n",
    "        if hline_before_last_row and i + 1 == row_count:\n",
    "            out_str += '\\\\midrule \\n'\n",
    "\n",
    "        line = ' & '.join(line)\n",
    "        out_str += line + ' \\\\\\\\ \\n'\n",
    "\n",
    "        i += 1\n",
    "\n",
    "    if italicize_others:\n",
    "        out_str = out_str.replace('Others', '\\\\textit{Others}')\n",
    "\n",
    "    return out_str\n",
    "\n",
    "\n",
    "def is_number(v):\n",
    "\n",
    "    if isinstance(v, basestring):\n",
    "        return False\n",
    "\n",
    "    try:\n",
    "        float(v)\n",
    "        return True\n",
    "    except Exception:\n",
    "        return False\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Stacked DF"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 584,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_stacked_df(answer_column):\n",
    "    \n",
    "    graph_df = pd.DataFrame()\n",
    "\n",
    "    # Everyone\n",
    "    df = raw_data.copy()\n",
    "    df['everyone'] = 'Everyone'\n",
    "    df = pd.pivot_table(df, columns=answer_column, index='everyone', values='response_id', aggfunc='count')\n",
    "    graph_df = graph_df.append(df)\n",
    "\n",
    "    # Owners\n",
    "    df = raw_data[raw_data['owner_label'] == 'Owners/All']\n",
    "    df = pd.pivot_table(df, columns=answer_column, index='owner_label', values='response_id', aggfunc='count')\n",
    "    graph_df = graph_df.append(df.iloc[::-1])\n",
    "\n",
    "    # Freq Users\n",
    "    df = raw_data[raw_data['frequent_user_label'] == 'Owners/Freq']\n",
    "    df = pd.pivot_table(df, columns=answer_column, index='frequent_user_label', values='response_id', aggfunc='count')\n",
    "    graph_df = graph_df.append(df)\n",
    "    \n",
    "    graph_df['_total'] = graph_df.apply(lambda row: row.sum(), axis=1)\n",
    "\n",
    "    graph_df.index = [\n",
    "        '{} ({})'.format(index_str, int(graph_df.loc[index_str]['_total']))\n",
    "        for index_str in graph_df.index\n",
    "    ]\n",
    "    \n",
    "    # Find percentage\n",
    "    for col in graph_df:\n",
    "        if not col.startswith('_'):\n",
    "            graph_df[col] = graph_df[col] * 100.0 / graph_df['_total']\n",
    "    \n",
    "    del graph_df['_total']\n",
    "    \n",
    "    return graph_df.iloc[::-1][graph_df.columns[::-1]].fillna(0)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Overview of respondents"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 585,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>response_id</th>\n",
       "      <th>survey_group</th>\n",
       "      <th>is_owner</th>\n",
       "      <th>owner_label</th>\n",
       "      <th>is_frequent_users</th>\n",
       "      <th>frequent_user_label</th>\n",
       "      <th>who_knows_cart</th>\n",
       "      <th>who_knows_your_name</th>\n",
       "      <th>who_knows_your_name_explanation</th>\n",
       "      <th>every_alexa_programmed_by_amazon</th>\n",
       "      <th>...</th>\n",
       "      <th>video_rain</th>\n",
       "      <th>video_parental</th>\n",
       "      <th>audio_wifi</th>\n",
       "      <th>audio_problem</th>\n",
       "      <th>audio_link</th>\n",
       "      <th>audio_sorry</th>\n",
       "      <th>audio_amazon</th>\n",
       "      <th>audio_wifi_explanation</th>\n",
       "      <th>audio_amazon_explanation</th>\n",
       "      <th>possible_functions</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>0 rows × 29 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "Empty DataFrame\n",
       "Columns: [response_id, survey_group, is_owner, owner_label, is_frequent_users, frequent_user_label, who_knows_cart, who_knows_your_name, who_knows_your_name_explanation, every_alexa_programmed_by_amazon, can_invoke_skill_grubhub, can_invoke_skill_nytimes, can_invoke_skill_iphone, can_invoke_skill_quit, can_invoke_skill_go_away, can_invoke_skill_bug, video_joke, video_jeopardy, video_baseball, video_rain, video_parental, audio_wifi, audio_problem, audio_link, audio_sorry, audio_amazon, audio_wifi_explanation, audio_amazon_explanation, possible_functions]\n",
       "Index: []\n",
       "\n",
       "[0 rows x 29 columns]"
      ]
     },
     "execution_count": 585,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "raw_data[\n",
    "    (raw_data['owner_label'] == 'Not Owner') &\n",
    "    (raw_data['frequent_user_label'] == 'Freq Owner') \n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 586,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "                  Owners/Freq  Owners/All  Everyone\n",
      "MTurk (134)                41         101       134\n",
      "University (103)            0          21       103\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 324x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "df = pd.DataFrame()\n",
    "\n",
    "g = raw_data.groupby('survey_group')\n",
    "df['Everyone'] = g['response_id'].nunique()\n",
    "df['Owners/All'] = g['owner_label'].apply(lambda ss: series_count(ss, 'Owners/All'))\n",
    "df['Owners/Freq'] = g['frequent_user_label'].apply(lambda ss: series_count(ss, 'Owners/Freq'))\n",
    "\n",
    "df = df[df.columns[::-1]]\n",
    "\n",
    "plt.close('all')\n",
    "plt.figure(figsize=(4.5, 2))\n",
    "ax = plt.subplot(1, 1, 1)\n",
    "\n",
    "df.index = ['{} ({})'.format(index_name, df.loc[index_name]['Everyone']) for index_name in df.index]\n",
    "\n",
    "df.plot.barh(ax=ax, width=0.7, colors=STACKED_COLORS[0:3][::-1], edgecolor='white',)\n",
    "\n",
    "# reverse the order of legend\n",
    "handles, labels = ax.get_legend_handles_labels()\n",
    "\n",
    "ax.set_xlabel('Number of Participants')\n",
    "ax.set_ylabel('Surveys')\n",
    "\n",
    "ax.set_xlim(0, 160)\n",
    "\n",
    "lgd = plt.legend(handles[::-1], labels[::-1], bbox_to_anchor=(1.02, 1), loc=2, borderaxespad=0.)\n",
    "\n",
    "print df.to_string()\n",
    "\n",
    "plt.savefig('figures/sample_features.pdf', bbox_extra_artists=(lgd,), bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Everything Alexa says is programmed by Amazon"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 587,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "every_alexa_programmed_by_amazon        Yes         No\n",
      "Owners/Freq (41)                  53.658537  46.341463\n",
      "Owners/All (122)                  68.852459  31.147541\n",
      "Everyone (237)                    62.447257  37.552743\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 324x86.4 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "graph_df = get_stacked_df('every_alexa_programmed_by_amazon')\n",
    "\n",
    "plt.close('all')\n",
    "plt.figure(figsize=(4.5, 1.2))\n",
    "ax = plt.subplot(1, 1, 1)\n",
    "\n",
    "# http://colorbrewer2.org/#type=qualitative&scheme=Paired&n=5\n",
    "graph_df.plot.barh(ax=ax, stacked=True, color=STACKED_COLORS, edgecolor='white', width=0.7)\n",
    "\n",
    "ax.get_xaxis().set_major_formatter(\n",
    "    matplotlib.ticker.FuncFormatter(lambda x, p: '{}%'.format(int(x)))\n",
    ")\n",
    "\n",
    "lgd = plt.legend(bbox_to_anchor=(1.02, 1), loc=2, borderaxespad=0.)\n",
    "\n",
    "ax.set_xlabel('Percent of Participants')\n",
    "ax.set_ylabel('Participant\\nGroups')\n",
    "ax.set_xlim(0, 100)\n",
    "\n",
    "print graph_df.to_string()\n",
    "\n",
    "plt.savefig('figures/programmed_by_amazon.pdf', bbox_extra_artists=(lgd,), bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Video 1A & 1B"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 588,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "who_knows_cart    Only Amazon  Only other parties       Both  Not sure\n",
      "Owners/Freq (41)    65.853659            4.878049  26.829268  2.439024\n",
      "Owners/All (122)    53.278689            2.459016  36.885246  7.377049\n",
      "Everyone (237)      46.835443            1.687764  42.194093  9.282700\n",
      "\n",
      "who_knows_your_name  Only Amazon  Only other parties       Both   Not sure\n",
      "Owners/Freq (41)       56.097561            2.439024  29.268293  12.195122\n",
      "Owners/All (122)       44.262295            2.459016  42.622951  10.655738\n",
      "Everyone (237)         41.350211            1.265823  43.037975  14.345992\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 324x144 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.close('all')\n",
    "\n",
    "f, ax_list = plt.subplots(nrows=1, ncols=2, figsize=(4.5, 2))\n",
    "\n",
    "####\n",
    "\n",
    "ax = ax_list[0]\n",
    "\n",
    "graph_df = get_stacked_df('who_knows_cart')\n",
    "graph_df = graph_df[['Only Amazon', 'Only other parties', 'Both', 'Not sure']]\n",
    "graph_df.plot.barh(ax=ax, stacked=True, color=STACKED_COLORS, edgecolor='white', width=0.7, legend=None)\n",
    "print ''\n",
    "print graph_df.to_string()\n",
    "\n",
    "ax.set_title('Video 1A: Which party\\nknows about\\nyour Amazon cart?', fontsize=10)\n",
    "ax.set_xlim(0, 100)\n",
    "ax.set_xlabel('Percent of Participants')\n",
    "ax.get_xaxis().set_major_formatter(\n",
    "    matplotlib.ticker.FuncFormatter(lambda x, p: '{}%'.format(int(x)))\n",
    ")\n",
    "\n",
    "####\n",
    "\n",
    "ax = ax_list[1]\n",
    "\n",
    "graph_df = get_stacked_df('who_knows_your_name')\n",
    "graph_df = graph_df[['Only Amazon', 'Only other parties', 'Both', 'Not sure']]\n",
    "graph_df.plot.barh(ax=ax, stacked=True, color=STACKED_COLORS, edgecolor='white', width=0.7)\n",
    "print ''\n",
    "print graph_df.to_string()\n",
    "\n",
    "ax.set_title('Video 1B: Which party\\nknows your name\\nis Benji?', fontsize=10)\n",
    "ax.set_xlim(0, 100)\n",
    "ax.get_xaxis().set_major_formatter(\n",
    "    matplotlib.ticker.FuncFormatter(lambda x, p: '{}%'.format(int(x)))\n",
    ")\n",
    "\n",
    "ax.set_yticklabels([])\n",
    "\n",
    "####\n",
    "\n",
    "plt.tight_layout()\n",
    "lgd = plt.legend(bbox_to_anchor=(1.02, 1), loc=2, borderaxespad=0.)\n",
    "\n",
    "\n",
    "ax_list[0].set_ylabel('Participant\\nGroups')\n",
    "\n",
    "plt.savefig('figures/video_1a_1b.pdf', bbox_extra_artists=(lgd,), bbox_inches='tight')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Video 1B explanation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 589,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "                  Amazon not sharing  Amazon sharing  3rd-party skill  Vague/empty\n",
      "Owners/Freq (41)           19.512195       24.390244        12.195122    43.902439\n",
      "Owners/All (121)           23.140496       15.702479        19.008264    42.148760\n",
      "Everyone (236)             27.118644       11.016949        25.000000    36.864407\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 324x86.4 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "graph_df = get_stacked_df('who_knows_your_name_explanation')\n",
    "\n",
    "def relabel(expl):\n",
    "    if 'Unsure' in expl:\n",
    "        return 'Vague/empty'\n",
    "    if 'skill' in expl:\n",
    "        return '3rd-party skill'\n",
    "    if 'DOES share' in expl:\n",
    "        return 'Amazon sharing'\n",
    "    if 'DOES NOT' in expl:\n",
    "        return 'Amazon not sharing'\n",
    "    return 'ERROR'\n",
    "\n",
    "graph_df.columns = [relabel(expl) for expl in graph_df.columns][::-1]\n",
    "\n",
    "plt.close('all')\n",
    "plt.figure(figsize=(4.5, 1.2))\n",
    "ax = plt.subplot(1, 1, 1)\n",
    "\n",
    "# http://colorbrewer2.org/#type=qualitative&scheme=Paired&n=5\n",
    "graph_df.plot.barh(ax=ax, stacked=True, color=STACKED_COLORS, edgecolor='white', width=0.7)\n",
    "\n",
    "ax.get_xaxis().set_major_formatter(\n",
    "    matplotlib.ticker.FuncFormatter(lambda x, p: '{}%'.format(int(x)))\n",
    ")\n",
    "\n",
    "lgd = plt.legend(bbox_to_anchor=(1.02, 1), loc=2, borderaxespad=0.)\n",
    "\n",
    "ax.set_xlabel('Percent of Participants')\n",
    "ax.set_ylabel('Participant\\nGroups')\n",
    "ax.set_xlim(0, 100)\n",
    "\n",
    "print graph_df.to_string()\n",
    "\n",
    "plt.savefig('figures/video_1b_reason.pdf', bbox_extra_artists=(lgd,), bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 590,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Amazon not shares (87) & 12.6\\% & 85.1\\% & 0.0\\% & 2.3\\% \\\\ \n",
      "Amazon shares (59) & 89.8\\% & 5.1\\% & 1.7\\% & 3.4\\% \\\\ \n",
      "3rd-party skill (26) & 69.2\\% & 3.8\\% & 3.8\\% & 23.1\\% \\\\ \n",
      "Unsure (64) & 29.7\\% & 31.2\\% & 1.6\\% & 37.5\\% \\\\ \n",
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th>who_knows_your_name</th>\n",
       "      <th>Both</th>\n",
       "      <th>Only Amazon</th>\n",
       "      <th>Only other parties</th>\n",
       "      <th>Not sure</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>Amazon not shares (87)</th>\n",
       "      <td>12.6%</td>\n",
       "      <td>85.1%</td>\n",
       "      <td>0.0%</td>\n",
       "      <td>2.3%</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Amazon shares (59)</th>\n",
       "      <td>89.8%</td>\n",
       "      <td>5.1%</td>\n",
       "      <td>1.7%</td>\n",
       "      <td>3.4%</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3rd-party skill (26)</th>\n",
       "      <td>69.2%</td>\n",
       "      <td>3.8%</td>\n",
       "      <td>3.8%</td>\n",
       "      <td>23.1%</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Unsure (64)</th>\n",
       "      <td>29.7%</td>\n",
       "      <td>31.2%</td>\n",
       "      <td>1.6%</td>\n",
       "      <td>37.5%</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "who_knows_your_name      Both Only Amazon Only other parties Not sure\n",
       "Amazon not shares (87)  12.6%       85.1%               0.0%     2.3%\n",
       "Amazon shares (59)      89.8%        5.1%               1.7%     3.4%\n",
       "3rd-party skill (26)    69.2%        3.8%               3.8%    23.1%\n",
       "Unsure (64)             29.7%       31.2%               1.6%    37.5%"
      ]
     },
     "execution_count": 590,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "graph_df = pd.pivot_table(\n",
    "    raw_data, \n",
    "    index='who_knows_your_name_explanation',\n",
    "    columns='who_knows_your_name',\n",
    "    values='response_id',\n",
    "    aggfunc='count'\n",
    ").fillna(0)\n",
    "\n",
    "graph_df['_total'] = graph_df.apply(lambda row: row.sum(), axis=1)\n",
    "\n",
    "def relabel(expl):\n",
    "    if 'Unsure' in expl:\n",
    "        return 'Unsure'\n",
    "    if 'skill' in expl:\n",
    "        return '3rd-party skill'\n",
    "    if 'DOES share' in expl:\n",
    "        return 'Amazon shares'\n",
    "    if 'DOES NOT' in expl:\n",
    "        return 'Amazon not shares'\n",
    "    return 'ERROR'\n",
    "    \n",
    "graph_df.index = [\n",
    "    '{} ({})'.format(relabel(index_str), int(graph_df.loc[index_str]['_total']))\n",
    "    for index_str in graph_df.index\n",
    "]\n",
    "\n",
    "# Find percentage\n",
    "for col in graph_df:\n",
    "    if not col.startswith('_'):\n",
    "        graph_df[col] = (graph_df[col] * 100.0 / graph_df['_total']).round(1)\n",
    "\n",
    "graph_df = graph_df.apply(lambda c: c.apply(lambda v: '{}%'.format(v)))\n",
    "        \n",
    "del graph_df['_total']\n",
    "\n",
    "cols = list(graph_df.columns)\n",
    "cols.remove('Not sure')\n",
    "cols += ['Not sure']\n",
    "graph_df = graph_df[cols]\n",
    "\n",
    "print get_latex_table(graph_df)\n",
    "\n",
    "graph_df"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Video 3A-3E"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 591,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "video_joke        Native skill  3rd-party skill   Not sure\n",
      "Owners/Freq (41)     80.487805        14.634146   4.878049\n",
      "Owners/All (122)     78.688525        13.114754   8.196721\n",
      "Everyone (237)       75.527426        11.814346  12.658228\n",
      "\n",
      "                  Native skill  3rd-party skill  Not sure\n",
      "Owners/Freq (41)      7.317073        92.682927  0.000000\n",
      "Owners/All (122)     10.655738        86.885246  2.459016\n",
      "Everyone (237)       13.924051        79.746835  6.329114\n",
      "\n",
      "video_baseball    Native skill  3rd-party skill   Not sure\n",
      "Owners/Freq (41)     75.609756        21.951220   2.439024\n",
      "Owners/All (122)     58.196721        33.606557   8.196721\n",
      "Everyone (237)       55.696203        33.333333  10.970464\n",
      "\n",
      "video_rain        Native skill  3rd-party skill   Not sure\n",
      "Owners/Freq (41)     51.219512        31.707317  17.073171\n",
      "Owners/All (122)     51.639344        37.704918  10.655738\n",
      "Everyone (237)       48.101266        37.974684  13.924051\n",
      "\n",
      "video_parental    Native skill  3rd-party skill  Not sure\n",
      "Owners/Freq (41)     90.243902         4.878049  4.878049\n",
      "Owners/All (122)     93.442623         3.278689  3.278689\n",
      "Everyone (237)       93.248945         2.953586  3.797468\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA9AAAACICAYAAAAPmwPvAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvIxREBQAAIABJREFUeJzt3XmYVMXZ9/HvbxiGXfYgigSjLIIgyLiDIhofjRp3UTEIxhjIY3zUV41GY4wmhohRoiZxCyJG1KjRIEbBBRR3QdllEcV9AUHZGWbmfv841XBsumd6NqZn+v5cV19zurpOVZ3ue85MddWpIzPDOeecc84555xzZcur7QY455xzzjnnnHN1gXegnXPOOeecc865DHgH2jnnnHPOOeecy4B3oJ1zzjnnnHPOuQx4B9o555xzzjnnnMuAd6Cdc84555xzzrkMeAfa1RhJ0yX9T1LaRZL+JmkXSY+WsV9hNdR/vaS5kmZLmippl6TX/yPptQzL6iJpfjl5hku6vSptdtkbN+HzXRHSF0h6VFLTcsoqN252lGxqS1Vka3yE146RNFPSu5IWSbqpnLK6SNoYypoj6VVJ3avaxqQ6lktqV4H8W89jkq6VdGmKPN3D+zk7HOtd1dnmbJetMRg7R70jaamkKZIOzqC8QZK+DfuVG7dhn0JJt1aw3edKmhfaPl/SCRXZv6Ky+W9yHYih2bFHzwyOZXE4h71S3eewFPW1kvSLDPOuS5O+s6SHJC2TtFDSfyV1q2R7Lirvf4E0+1XLZ+lqh3egXU16EDgjKe0M4EEz+8zMTq3h+seYWR8z6wtMBq5JvCCpFbAv0ErS7jXcDlcxWRs3wMNm1tfMegFFwJAabkulSWpQ222oIVkZH5L2Bm4HzjazvYC9gfczKG9ZiKl9gPuAX9dQu6vTrcAtod17AbdVtcA6Fq9ZGYPBw2bWz8y6AqOBf0vaK4MyZ5hZP6AfcJykQ8rKbGYzzezCTBssqRNwFTDAzPoABwJzM92/Hsr2GOobeyzMoLyhsXPYmEwbISm/Ys0GoBWQUQc6TZ0CHgemm9keZtaT6LzboZJFXgSk7EDXsfOaqwDvQLua9CjRH+JGEI22ALsAL8dHwyQ1Cd8EzpX0MNAkUYCkoyS9JultSY9Iah7Sjwjfls+TNC5RR5yZrYk9bQZY7PkpwJPAQ2z/R6xMkhpLujfU/Y6kw1PkOTa0u52k9pIek/RWeJT5j4nL6rhJlJ8fXlud6UFJaiBpTIiBuZJ+HtIV0ueHdg0J6YMkvSTp8fAN+R2S8sJrf1c00rlA0u9idSyXdI2kl4HTJPUPowKvAf8byzdDUt/Y81ck9cn0WGpZtsbH5cAfzGxRyFdsZn+r4LHtRIipcCwzQhvfVhhJlNQxxMXsEDMDyzqm4DJJb4bHniH/8ZLeCMf7nKSK/PPYEfgk8cTM5oUyG0i6SdtGGX8Z0lO+rynidQ9Jz0iaFY69R8h3WjjWOZJequB7WhOyNQaT800D7gLOz/TAzGwjMBvYNbRnf0UzI95RbIZEOD9NDtvXhrZOl/S+pFQd6+8Ba4F1oZ51ZvZB2L+vpNfD+/S4pNYhfesInaK/pcvD9nBJ/w6xslTSjbH3dYSkJZJeBA6JpXsMxWQaQ5XwEpA4x1yj6O/dfEl3SVJIny7phvAZ/Z/S/I9URlyNBvYI58AxkppLej68D/NU/syGw4EtZnZHIsHMZpvZDEXS/T2ermjm2SJJD4S8FxJ9btMkTQt510m6TtIbwEGZfB6uDjIzf/ijxh7AU8AJYfsKom89AboA88P2JcC4sN0HKAYKgXZEJ+Nm4bVfEX1L2hj4GOgW0icAF6Wp/w8h73ygfSz9OWAg0A2YG0v/MXBdinLi7f1/wL1huwfwUWjTcKIRqJOAGUDrkGci0bfuAJ2Bd2v7c8n2RzbGTfh8VxD9c/ll+IwbVCBuzgeuDtuNgJnA7kRf5jwLNCD6Bvwjog7KIGAT8IPw2rPAqWH/NuFnA2A60Cc8Xw5cHqt/LnBY2B4Ta8s5wNiw3Q2YWdufeT2Ij7eBfdLkLys+Eh2WZcDnQOfwWlOgcdjumviMiM4/V8U+/xbpjikWE4n8w4DJYbs1oLB9HvDnWJzfHravBS5N0e4RwLfA08DFQKuQPgp4DMhPxGlZ72uKeH0e6Bq2DwBeCNvzgF3Ddqvajr8sjsGtn10s34nA02F7JDAyRVmDkuJiFrBzeL5T7PM8EngsxT7XAq8SndfaAV8DDZPqaABMITq/3QscH3stfp66jm3npulAYdhuByyPHef7QMvwnn0I7EZ03vwIaA8UAK+wLZY9hjKPocTfucSjSXhtdppy4p/TZUQj2BD+ToXt+xOfecj/t9hrKf9HShdX8fcn5MsHdorFyXtsO7etS9HeC4lm0KQ6lrL+Hn8LdCIafHwt1ublQLtYGQacHrbLOv9tfd/8UfcePgLtalp8mtIZ4XmyQ4F/ApjZXLZN6zoQ6Am8Imk20T/93we6Ax+Y2ZKQ775QxnbM7Coz2w14ALgAQNFIy57Ay6GMYkXTLzGzSWZ2TaqyYgYQ/THAotGmD4k6IRB9s/kr4FgzS4xOHgncHo5hErCTpBbl1JHrsi5ugoctmvK2M9E/ZJeF/JnEzVHAsNCmN4C2RB2jAUTT9krM7EvgRWC/sM+bZva+mZWE92BASD9d0tvAO0CvcLxb2wggqSXRP4ovhvT7Y3keIRr9aAicC4wvp+3ZJlvjI6Vy4iMxhXsPoqmAieuJGwJ3S5pH9HklPuO3gBGSrgV6m9naMo4p4cHYz4PCdidgSij/MqI4yoiZ3QvsFdo1CHg9jKocCdxhZsUh3yrKf18T8docOBh4JBzDnUT/uELUERov6WdE/9hmg7oSg4rtc4fFRt2SDJQ0F/iCqGP8RUhvSfSZzAduIX2cPGVmm81sJfAVSdNhwznsaOBUYAlwSxhhTD5PpT3mJM+b2bdmtglYSPT+HUA0LXeFmRURYivwGEpS3t+52GNjyN83VTnBA6EdhwCJdRMOVzTLZR4wmO/GTvyzKet/pDLjKhBwQ4jf54hmT1R2OnZ5f48/MbNSoi8WuqQpo4Toi0SowOfh6hbvQLua9gRwhKR9ib7FfDtNPkuRJuDZ2Em8p5n9lNg/BBUwkeibRYiuW20NfBCmhHWhYtO4y6r/faIRofhiFHnAQbHj2DX80+vSy8a42VapmRFdAlCRP4QCfhlr1+5mNrWcdiUfnym6Zv9S4AiLriV8iuhb7oT1sfpSvT+Y2Qaib9lPAE4nOs66JBvjYwHQvxJlxE1iW0xdTDTTYR+iEacCADN7KeT5FLhf0jDSH1OCpdi+jWh0rjfwc74bQ+Wy6DrNcWZ2AtGo2N6kjrny3tdEvOYB3yT9475XqGskcDXRKONsSW0r0tYako0xmEo/4N0MypkRzie9gVHadonH9cA0M9sbOJ70cbI5tl1CNCr4HRZ508z+SPQ3t6x2QxRXif9Tk+tNV1+6c57HUHrlxVAmhoZ2nGhmH0tqDPyNaNZUb+BuUv+dgrL/Ryo3roChRLMO+odO/peUfT4r61xd1vuXSVsANoUvjMorz9Vh3oF2NcrM1hFNUxlH6m9XIZqGNBS2LsSTuBbzdeAQbbtmr6miVRIXAV0S6cBPiL4l/A5JXWNPfxz2AzgTONrMuphZF6ITaUU60PH2diOacrQ4vPYhcDIwQVLi29apxL7djf1j4tLI0rhJNoBo2m2mphD9Y9ow1NNNUrNwHEMUXT/anqhz9GbYZ39Juyu69nkI8DLRlMr1wLdhNsUxqSozs29CnsSo9dCkLPcQLQb1VhgprDOyND7GAL8OZSEpT9IlFTy0eEy1BD4Pox0/IYyaSfo+8JWZ3Q38g2gxxHTHlDAk9vO1WPmfhu1zKtJISUfH4nhnotkUnxKd60YqLAwkqQ0Zvq8WXZP5gaTTwr6StE/Y3sPM3gij+CuJOkG1KktjMDnfYUSXjtxdgeNaAvyRaCYVfDdOhmdaToq27BI6igl9gQ/N7FtgtcK1/Hz3mJezraOTyaJabwCDJLUN8XlarH6PoZgK/J2rrEQHdmWYXVLW51fR/5HWEg1UJLQkOiduUbQmzfdT77bVC0CjMBshUed+4felrL/HmbYnLqPPw9U9lVn9zrmKehD4N+k7qX8H7g3Tb2YTTlZmtkLScODB2KILV5vZEkkjiKaV5RNNaUw1LW20ogVPSok6tiMVLdTRmeiPD6GeDyStkXQA0bSfQtt+umU+2759/BtwR5iWVAwMN7PNitbHwMwWSxoa2nc80fU2fw3Hl090gh5Z5jvmIIviJvbakNAhzSNaRGk4gKQfU37c3EM02+FtRcGyguj6xMeJptXOIRppuNzMvlC0gNJrRAum9CaKm8fNrFTSO0Tfor9PNDUxnRHAOEkbiDrwW5nZLElriK5HrIuyKj7MbK6ki0K5TYk+y6egzPiAsBgO0UhFEdH1yBCdZx4LHcppbBuxGUS0KNgWogWZhqU7JqKpshD9s/gGUdyeGdKuDcf6KdH5sCJ3IzgK+IukTeH5ZSFm7yGsKxHad7eZ3Z7h+wpRR+Hvkq4mmsL+ENHvxZjwD7+IrpOeU4G21qSsisEgcY5qCnwAnGJm7wJISsRquvc/4Q7gUkWzXW4E7gtfBr1Qzn5laQjcpOh2SZuIzn+Jdp9D9De1KdE5bURIvwn4l6SfZFK3mX2u6NKG14jWE3ibbdO1PYa+K5MYSviFmb0qaXY507i3MrNvJN1NdKnT8tCOdCr0P5KZfa1o4cv5ROsw/Al4UtJMoveozC8DzMwknQSMlXQFUTwuJ7qE5iXS/z1O5y7gaUmfm9l3FpU1s00VOP+5OiRxkb1zrgyKVnUcaman13ZbXN1RlbiRNIhoAafjqr1hUfm7EI1+9AijnM4555xzrhw+Au1cOSRdR3St6PBaboqrQ7I5bhRdN/sH4BLvPDvnnHPOZc5HoJ1zzjnnnHPOuQz4ImLOOeecc84551wGvAPtnHPOOeecc85lwK+BzmHt2sm6dKntVriaMmsWK82sfW22oV27dtbFg6xemzVrlseZq1EeY25HqO048xir/xIxNmvWrO/l5+ffA+yND2Zmo1JgfnFx8Xn9+/f/KlUG70DnsC5dYObM2m6FqykSH9Z2G7p06cJMD7J6TZLHmatRHmNuR6jtOPMYq/8SMZafn3/PzjvvvFf79u1X5+Xl+WJUWaa0tFQrVqzo+cUXX9xDdJ/07fi3Hs4555xzzjm3Y+zdvn37Nd55zk55eXnWvn37b4lmCKTOswPb45xzzjnnnHO5LM87z9ktfD5p+8negXbOOeecc8455zLgHWjnnHPOOeecqwWbirfsA/Svrkcor0yS+v/sZz/rlHh+zTXXdLjkkkt2KWufyZMnt3j22WebJZ7feOON7W+//fa2FTjUjN16661thw0b1jk5PV7nKaec0uXee+9tDbD//vt3f+mll5rWRFtS8UXEcphZb2BubTcjJ5QWrSevoFn5GZNsKSqiYUFBJWtVJferPmZVn6FUWrSRvIIm1dAaVxlbioppWJDdfyqqI87qi2z/fakL8ZRKrsRYtsdPOnU1ruJyJcbqs/jvT0VisnF+w/xO915Rbe34ZMTocisuKCiw//73v60///zzLzp27FicSbkvvPBCi+bNm5f88Ic/XA9w+eWXr6hqWyuqNupMpW6fbVyVSAVU5y+sS++TEaNZMrxBhffrNr6Eyy+eXAMt2jEkVTnGKvveuepRF2KwOuKsvsj235e6EE+p5EqMZXv8pFNX4youV2KsPov//mR7TDZo0MCGDRu24oYbbuhw2223fRp/beLEiS1Hjx7dccuWLXmtW7cufvjhh9/fsGFD3oQJE9rn5eXZv/71r7Zjx479aOrUqTs1b9685MQTT/z2nHPO2X3evHnvAixevLjg+OOP33PJkiULZ8yY0fSSSy7ZbcOGDXmtW7cufuCBB5Z///vf3xKvb9y4ca3/+Mc/7pKXl2ctWrQomTlz5uL46w899FDL0aNHd3z66affGzNmzPeaN29ect11131Z8+9Sej6F2znnnHPOOedyyGWXXfbVv//97zZff/31d741++EPf7hu9uzZi959992Fp5566qrrrrtu5+7duxcNGzZsxciRI79ctGjRwqOPPnpdIv++++67acuWLVq4cGEBwIQJE9qceOKJqzdv3qwLL7yw83/+859lCxYsePecc85Zeemll+6a3I7Ro0d3nDp16pLFixcvfOaZZ96LvzZhwoRWY8aM2fnZZ59dmulI+Y7gI9DOOeecc845l0PatGlTetppp309evTo7zVp0qQ0kf7BBx8UnHjiiZ1WrFjRsKioKG+33XbbXF5ZJ5544qp//vOfbW644YYvHn/88dYPP/zw+3Pnzm20dOnSJoMHD+4GUFpaSvv27bck71tYWLhu6NChXU455ZTVQ4cOXZ1If/XVV1vMmTOn6bRp05a0adOmNHm/2uQj0M4555xzzjmXY6688sovJ06c2G79+vVb+4QXXHBB51/84hdfLVmyZOHtt9/+4ebNm8vtL/7kJz9Z/cQTT7SeO3duI0n07t17s5lpzz333Lho0aKFixYtWrhkyZKFr7zyytLkfSdOnPjR73//+88+/vjjgr59+/b64osvGgB07tx58/r16xvMnz+/cfUeddV5B9o555xzzjnnckyHDh1Kjj/++NUTJ05sl0hbu3Ztg86dO28BGD9+/NZVtlu0aFGydu3alIsk9OrVa3NeXh7XXHPNLieddNIqgD59+mxatWpV/nPPPdcMYPPmzZo5c+Z2neEFCxY0Gjx48PqxY8d+1rp16+L333+/AKBTp05Fjz322HsjRozYPdV+tanOTeGWVALMiyU9ZGaja6s9lSWpI3C3mR0n6YfAaKAAKAIuM7MXQr5ngI5En9UM4H/NrETSw0D3UFwr4Bsz6yupN/D/zGz4jj0i55xzzjnnXEVsKt5SnMnK2RUpr3F+w4zzX3XVVV/cd9997WPPPzvzzDP36NChQ1FhYeH6jz76qBHAKaec8s2pp566x9NPP91q7NixHyWXc/LJJ6+6/vrrO/3pT3/6FKBx48b20EMPLbvwwgs7r127tkFJSYlGjRr1ZWFh4ab4fhdffHGn5cuXNzIzDRgwYM2BBx64cebMmU0B9tlnn80TJkx4f8iQIXtMmjTpveQ6a0ud60ADG82sb3UWKKmBmZVUZ5kZuAS4O2yvBI43s88k7Q1MARIX2Z9uZmskCXgUOI3oS4MhiYIk/Rn4FsDM5knqJKmzmW0X3M4555xzzrns0Di/4ZxqLq/cPBs2bHgnsb3bbrsVb9y4cevzs88++5uzzz77m+R9+vTps3nJkiULE8/jC4kBXHfddV8mr4598MEHb0xeVTvZ1KlTlyWnXXjhhV8DXwMccsghG5ctW7YA4Oabb/4skeexxx5bnth+8803y6yjutWLKdySjpH0r9jzQZKeDNtHSXpN0tuSHpHUPKQvl3SNpJeBKyS9Hdu/q6RZYfsISe9ImidpnKRGsf1/F8qdJ6lHSG8W8r0V9jshTbNPAZ4BMLN3zCwREAuAxol6zGxNSM8nGqH+zo0CQ8f6dODBWPKTwBkVexedc84555xzzpUlow60pPszSdtBmkiaHXsMAZ4FDpTULOQZAjwsqR1wNXCkme0LzCQa+U3YZGYDzOwPwLeSEiPbI4DxkhoD44EhZtabqBM7Krb/ylDu34FLQ9pVwAtmth9wODAm1i4AJO0OrDazVKvanQK8E39N0hTgK2At0Sh03EDgSzOLX5Q/M6RvR9L5kmZKmrliRVbci9zVMx5jbkfwOHM1zWPM1TSPMefqpkxHoHvFn0hqAPSv/uZkZKOZ9Y09HjazYqLR3OMl5QPHAv8BDgR6Aq9Img2cA3w/VtbDse17gBHh2IYAE4muMf7AzJaEPPcBh8b2+Xf4OQvoEraPIhrRng1MBxoDnZOOoSOw3ZlSUi/gT8DP4+lm9j9hn0bA4KTdzuS7o88QdbZ3SS4/lHWXmRWaWWH79u1TZXGuSjzG3I7gceZqmseYq2keY87VTWVeAy3pSuDXRKO+ianEIlro6q4abltFPQz8L7AKeMvM1obpzc+a2Zlp9lkf234M+C3wAjDLzL6WtFs5dSZGiUvY9l4KOMXMypqLv5GoY72VpE7A48AwM9vuWgAz2yRpEnAC0Yg74cuCk9n+y4zGoQ7nnHPOOeecc9WkzBFoM/ujmbUAxpjZTuHRwszamtmVO6iNmZoO7Av8jG0jy68Dh0jaE0BSU0ndUu1sZpuIFu/6O3BvSF4EdEnsD/wEeLGcdkwBfhk670jqlyLPEraNWCOpFfAUcKWZvRJLbx5W6050ln8U2pRwJLDIzD5JKr8bML+cdjrnnHPOOeecq4CMpnCb2ZWSdpV0sKRDE4+ablwayddAjw5tLAEmA8eEn5jZCmA48KCkuUQd6h5llP0A0SJdU8P+m4iuh35E0jygFLijnPZdDzQE5kqaH55/h5mtB5bFOuYXAHsCv4kd1/eAZsCk0PY5RFOz4/WfwfbTtyG69vqpctrpnHPOOeecc64CMrqNVeikngEsJJquDFFH86UaaldaZpbyBt7htQuIOqPxtBeA/VLk7ZKiiAHAuPgtrczseWC7UeT4/mY2ExgUtjeSdA1zGrcTde6vNrPfA79Pk2+7tsfqHZ6cFlbvLgQuyqANzjnnnHPOuVpSWrRxn7yCJtV2a+HSoo3FeQVN0t4aa8OGDTrggAN6FBUVqaSkRMcff/zqW2655bN0+RMWL15ccNxxx3VdunTpgupqa7zsadOmNR85cuSqqpaTqo0vvfRS03HjxrUdP378x7feemvbmTNnNpswYcJHl1xyyS7NmzcvSb79Vnky/bBOArqnWTW6XpD0OLAH2y/SVSPM7HFJbWug6M7AFWFhNeecc84551yWyitokr9keNrxwQrrNr6kzP5d48aN7eWXX17csmXL0s2bN2u//fbr/vzzz397xBFHxNeGori4mPz8auvXp7VlyxaWLl3a6OGHH25T1Q50OoceeuiGQw89dEN1lZfpKtzvE01LrrfM7CQz62NmK3dgnffUQJlLzWx6dZfrnHPOOeecq9vy8vJo2bJlKUBRUZGKi4sTSzex66679r700ks79u/fv/u4ceNaz5gxo2n37t179u3bt8fNN9/8vXRl7r///t3PPffc3fr169eja9euvaZNm9YUYNq0aU379evXY6+99urZr1+/HnPmzGkEcOutt7Y95phjfjB48OA9Bw4c2O2qq67adebMmc179OjR83e/+933+vfv3/3VV19tkih/33337fHGG280idc5c+bMxr17996rR48ePbt169Zz3rx5jeKvL1y4sGCvvfbq+eKLLzadPHlyi8MPP3xPqkmmXytsAGZLep5tK09jZhdWV0PcjmdWxCcjRtd2M3JCadF6uo0vKT9jki1FRdx4y3GVqnPM2ErtVq3MrMoxVlq0sVLvnaseW4qKy4zB+hJn9UW2/76UF0+peIztONkeP+lUJq6S1Xac5UqM1Wfx359UMVnbMRZXXFzM3nvv3fOjjz5qdM4553w1ePDgraPPjRs3Lp01a9ZigG7duvW85ZZbPjr22GPX/fznP+9UVpkbNmzIe+eddxY9/fTTzc8///zdly5dumCfffbZ9Oabby5q2LAhTzzxRIvLL7+805QpU5YBvP32283nzp27oEOHDiWTJ09u8ec//7nDtGnT3gNo06ZNyT333NPu4IMP/nju3LmNioqKdMABB3znDkO33XZb+1/84hdfjho1atWmTZtUXFzMp59+2hBgzpw5jc4444w9/vGPf3xw8MEHb5w8eXKL6nz/Mu1ATwqPCpHUGtjNzOZWdF9X86J10VTbzcgJeQWV269hJffLFolvNKsir6BJ+ZlcjWlYUPPTt6qqOuKsvsj235e6EE+p5EqMZXv8pFNX4youV2KsPov//mR7TObn57No0aKFK1eubHDsscfu8dZbbzXeb7/9NgEMGzZsNcDXX3/dYO3atQ2OPfbYdQDnnnvu1y+88ELLdGWeddZZqwCOOeaYdevWrctbuXJlg2+++SZvyJAhuy9fvryxJNuyZcvWQB84cOCaDh06pPzGbvjw4avHjBnTcfPmzZ/ccccd7c4666ztZggfdNBB62+66aaOn3zyScEZZ5yxunfv3psBVq1alX/iiSfu+cgjjywrLCzcVJX3KZ1MV+G+L9UjVV5J0yXtJKkN0crR90q6uTob7ZxzzjnnnHOu8tq1a1cyYMCAtU8++eTWjnGLFi1KIZoVke6LnVNPPbVLjx49eh522GFbp0Un55XEr371q10PO+ywtUuXLl3w5JNPvldUVLS179m0adPSdO1q0aJF6cCBA9dMnDix1aRJk9r89Kc/3e7a6JEjR676z3/+816TJk1KjznmmG6TJk1qEfYt6dixY9H06dObZ/5OVExGHWhJXSU9KmmhpPcTjzTZW5rZGuBk4F4z6090v2LnnHPOOeecc7Xks88+y1+5cmUDgHXr1mn69Ok77bXXXtuN1LZr166kefPmJVOmTGkOMH78+DaJ1x599NHlixYtWvjiiy++l0h78MEHWwNMmTKleYsWLUratm1bsmbNmgadOnUqArjzzjvbpWtTy5YtS9atW/edldRGjhy58le/+tVu++yzz/pUI9XhGufNV1999VdHHXXUN7Nnz24C0LBhQ3vmmWeWPfjgg23vuOOONsn7VYdM5xfcC/wWuIXoHsMjSD/3N19SR+B04Koqt9A555xzzjnn6qHSoo3F5a2cXdHyyroc4+OPP244fPjw3UtKSjAznXDCCavOPPPMb1Pl/cc//rH8vPPO69KkSZPSwYMHrymr3tatW5f069evx7p16xrcddddHwD86le/+uK8887b/dZbb9154MCBaffff//9N+bn51v37t17nnXWWSt/+9vffjVw4MANzZo1KxkxYkTKBZ7vv//+No888kjb/Px8a9++/ZY//vGPn33zzTcNAHbaaafSKVOmvDdo0KBuzZs3L23VqlW1Lu4gMys/kzTLzPpLmmdmvUPaDDMbmCLvacBvgFeIV0rcAAAgAElEQVTMbJSkHwBjzOyU6my4q7rCQtnMmbXdCldTJGaZWWFttqGwsNBmepDVa+Hvg8eZqzEeY25HqO048xir/xIxNmfOnOX77LPPDrvrz46w//77d7/ppps+rs5bRS1fvrzhoEGDui9btmx+gwbVd5uvTM2ZM6fdPvvs0yXVa5nexmqTpDxgqaQLJJ0EpFzK3MweCbeDGhWev++dZ+ecc84555xz5bn99tvbHnjggXtdc801n9ZG57k8mU4XuAhoClwIXA8MBs5JlTGMOP8FOBAw4DXgIjP7oMqtdc4555xzzjmXNd58883F1VneBRdc8PUFF1zwdXWWWZ0yXYX7LTNbB6wBLjSzk83s9TTZJwL/AjoCuwCPAA9VR2Nd9Ypm45s/auFRWrSuSvtvKdqcQb7al8klIslKizaWn8nVqi1FxbXdhO+oTJzlgmz/Xcq2OCpLrsZYtsdQOnUpthJyNcbqk+Tfl7oYhy4zGY1ASyokWkisRXj+LXCumc1Kld3M7o89/6ekC6rcUlftpAI63XtFbTcjJ30yYjRLhld+Skq38SVcfvHkamxRzZBU4Rir6nvjal62xV9l4iwXZPvvUrbFUVlyNcayPYbSqUuxlZCrMVafJP++1MU4dJnJdAr3OOAXZjYDQNIAog51nxR5p0m6gmjU2YAhwFPhvtCY2Xb38XLOOeecc84557Jdph3otYnOM4CZvSxpbZq8Q8LPnyeln0vUof5BxZronHPOOeecc87Vvkw70G9KuhN4kG2jytMl7QtgZm8nMprZ7tXeSuecc84555yrZ7ZsKdmnYcMG1XYf6C1bSoobNmwwp6w8kvqfd955X959992fAFxzzTUd1q1b1+Dmm2/+LN0+999/f6uePXtu6t+//6bqamtdlemH1Tf8/G1S+sFEHerBiQRJw1IVYGYTMm2UpE7AX4GeRAudTQYuM7OiTMuoKZJmAQeZWZGkfsDbwNFmNiWWZ52ZNZfUBZhsZnunKKcjcLeZHSepLfAosB8w3swuCHmaEi3CtgdQAjxpZleE1y4BzgOKgRVE16R/KKk9cL+ZHV1Db4FzzjnnnHOuGjRs2CC/Oq+VvvGW48rt3xUUFNh///vf1p9//vkXHTt2zGi1syeeeKJVcXHxt9XdgS4uLiY/v9q+P9ghMl2F+/AyHoOTsu8XewwErgV+nGmDJAn4N/CEmXUFugHNgT9kWkZVSEr7CYYO8aexjvyZwMvhZ0VdAtwdtjcBvwEuTZHvJjPrAfQDDpF0TEh/Byg0sz5Ene8bAcxsBfC5pEMq0SbnnHPOOedcPdagQQMbNmzYihtuuKFD8mtLliwpOOigg7p169at50EHHdRt6dKlBc8++2yz5557rtXVV1/dqUePHj0XLFjQKL7PuHHjWnft2rVX9+7dexYWFnYHuPXWW9sOGzascyLP4YcfvufkyZNbADRt2rTfRRddtEufPn16PP/8881nzJjRdL/99uveq1evvQYMGND1ww8/bFjT70FVlNndl3S2mf0zjHZux8xuTpH2y6QyWgL3J+crw2Bgk5ndG8orkXQx8IGk3xJ1Fq8ws7mS3gEeN7PrJF0PfAi8R9RpXwnsDcwCzjYzk9QfuJmoQ74SGG5mn0uaDrwKHAJMkvQR0Wh7CfCtmR0a2nYM8Ew4LgGnAj8EZkhqbGYV+UbmFODqcIzrgZcl7RnPYGYbgGlhu0jS20Cn8HxaLOvrwNmx508AQ4FXKtAe55xzzjnnXA647LLLvurdu3eva6+99ot4+siRIzufddZZX//yl7/8euzYsW1HjRq123PPPbfsyCOP/Oa44477dsSIEauTyxo9enTHqVOnLtl99923rFy5styl+zdu3Ji39957bxw7duxnmzdv1oEHHtj9qaeeem+XXXYpvvvuu1tfeumluz7yyCPLq/Fwq1V54+XNws8WVahjA9C1Avl7EXV6tzKzNaFTuyfwEjBQ0nKi6cuJkdYBwD+J7j/dL5TzGVEn8hBJbwC3ASeY2QpJQ4hGtc8N+7cys8MAJM0D/sfMPpXUKtaUo4GLw/YhwAdmtix0wH9ENHJeLkm7A6vNbHMm+cM+rYDjgb+kePmnwNOx5zOB36cp53zgfIDOnTunyuJclXiMuR3B48zVNI8xV9M8xlxtatOmTelpp5329ejRo7/XpEmT0kT6O++80+zpp59eBjBq1KhVv/vd7zqVV1ZhYeG6oUOHdjnllFNWDx06dLsOdrIGDRowfPjw1QBz585ttHTp0iaDBw/uBlBaWkr79u23VP7Ial6ZHWgzuzP8/F2mBUp6kui6aIAGwF7AvyrQJsX2T5U+A7gQ+AB4CvhhuFa4i5ktDtcWv2lmn4T2zAa6AN8QjUg/Gw0e0wD4PFb+w7HtV4Dxkv5F6BRLKgA6mdn7Ic+ZRLfqIvz8CRl2oIk6+SsyzJuYVv4gcGus/sRrZwOFwGGx5K+AXVKVZWZ3AXcBFBYW2hepMjlXBR5jbkfwOHM1zWPM1TSPMVfbrrzyyi/33XffnmecccbKqpQzceLEj1544YVmkyZNatm3b99es2fPXpCfn2+lpVv75WzevHnrpcMFBQWlieuezUx77rnnxtmzZy+qSht2pIyugZZ0X3wkVlJrSePSZL8J+HN43AAcmlj4KkMLiDqE8fp3AnYDlgFvhdcHEo1GvwP8jO+OWsdHdkuIvigQsMDM+oZHbzM7KpZvfWLDzEYSTa/eDZgdFvkaSHS9M5IaEE3BviaMhN8GHCMp05H6jUDjDPNCdHJdamZj44mSjgSuAn6cNJrdONThnHPOOeecc9vp0KFDyfHHH7964sSJ7RJp/fr1W3/PPfe0BrjzzjvbFBYWrgNo3rx5yZo1a1L2HRcsWNBo8ODB68eOHftZ69ati99///2CPfbYo2jBggVNS0pKeO+99xrOnTu3Wap9+/Tps2nVqlX5zz33XDOAzZs3a+bMmRXpJ+1wmS551sfMvkk8MbPVYQXq7ZjZi5I6EC0iBrC0gm16HhgtaZiZTQid1T8TrU69AUDSx8DpwPVAe6JO+03llLsYaC/pIDN7TVJDoJuZLUjOKGkPM3sDeEPS8UQd6aPZNk36SGCOmf1PbJ/7gBPJ7HrvJUSj4uWS9HugJdGK2/H0fsCdRCuAf5W0WzdgfiblO+ecc84552rHli0lxZmsnF2R8ho2LPcy5K2uuuqqL+677772ied///vfPzrnnHO6/OUvf9m5bdu2xRMmTFgOMHTo0FWjRo3qcscdd3R49NFHl/Xq1Wvr4N3FF1/cafny5Y3MTAMGDFhz4IEHbgT461//url79+69unfvvrFnz54bUtXfuHFje+ihh5ZdeOGFndeuXdugpKREo0aN+rKwsDBrb5eV6YeVJ6m1ma0GkNQm3b6STgfGANOJRn1vk3SZmT2aSUVhsa+TgL9J+g3RKPl/gV/Hss0AjjCzDZJmEC2sNaOccosknQrcGhY2ywfGEo14JxsjqWto//PAHKIVs68Jr58JPJ60z2PAKDLoQJvZeknLJO1pZu8BhJHsnYACSScCRwFriEaYFwFvh6nnt5vZPUTvcXPgkZD+kZklVjs/nGh6u3POOeeccy5LlXfP5kqUV26eDRs2vJPY3m233Yo3bty49Xn37t2LXn/99SXJ+xx11FHrly1blqrfxNSpU5elSp80adIH5dUPcPDBB2+cOXPm4nIbniUy7UD/GXhVUqITfBrpbyt1FbBfYlQ03Jf4OaLVszNiZh8TLZiV7vXfEN32CTP7jKijm3htOlHnPfH8gtj2bCCxona8vEFJz0+OPw/3pV5pZhvD68NTlDEJmBS2m4efy4muu07ldmA421bi7pImn1IlmtmRafJDdNuwE8p43TnnnHPOOedcBWXUgQ5TqWcS3WJKwMlmtjBN9rykKcVfk+G11tkqLEh2TLkZK1bm4+Ha6moVvrC4OTFbwDnnnHPOOedc9SjvPtA7hVtItQG+ACbGXmtjZqtS7PaMpClEq0YDDCGagu2ShKnY1V3mCqL7QDvnnHPOOeeyS2lpaany8vJS3XXIZYHS0lIBpeleL28EeiJwHNEK1/EPOXFLqR8k72Bml0k6mei+zALuMrPk64Wdc84555xzLtfMX7FiRc/27dt/653o7FNaWqoVK1a0pIwFmWVWfZ9bWDF7SjnX57os0b9/H5s1a25tNyMnlRatJ68g5Wr+GdlSVETDgoIy80iaZWaFZWaqYf3797dZs2aVnzGmtGgjeQVNaqhFrjpsKSqmYUH0/WtdjbNckO2/S/E4KovHWO3J9hhKJ9PYiqvtOMvVGKtPkn9fkuMwEWOzZs36Xn5+/j1E6yTV6ctc66lSYH5xcfF5/fv3T77TEZDhNdCSnjezI8pLM7MSSRsktTSzbyvdbLdDSPNIs0aZq2F5Zfd9y9WwivvvKGGF+Aqpi/+s5ZqK/mNa0yoTZ7kg23+Xsi2OypKrMZbtMZROXYqthFyNsfok+fclXRyGTtmPU77o6oTyroFuDDQF2klqzbbe1k7ALml22wTMk/QssD6RaGYXVr25zjnnnHPOOedc7SjvK7qfAxcRdZZnsa0DvQb4a5p9nmLbPYgT88P9azXnnHPOOeecc3VamR1oM/uLpNuBX5vZ9WXllXQC0MnM/hqevwm0J+pE/6qa2uucc84555xzztWKci9cN7MS4EcZlHU5MCn2vADoDwwCRlamcc4555xzzjnnXLbIdOW3qZJOUdkrHBSY2cex5y+b2Soz+wio/HLDzjnnnHPOOedcFsh0mcJLiDrBxZI2Ee4DbWY7xfK0ju9gZhfEnravUitdjTDrDfhtrGpTVW9nlZD6tla1v/RAJjfJq6u3SXHZozpvx+jKtqN+XytzG6KalKsxlq3n52yLj+qQqzFWl6X7/aiP8em+K6NP18xaZJDtDUk/M7O744mSfg68WZnGuZolFdDp3itquxk57ZMRo1kyvEGVy+k2voTLL55cDS2qXoJyY6y63gOXuyT5uWwH2VG/r9l2TsvVGMvW83O2xUd1yNUYq8vS/X7Ux/h035Xx1yPhNlZdgcaJNDN7KZblYuAJSWcBb4e0/kAj4MSqN9U555xzzjnnnKs9GXWgJZ0H/B/QCZgNHAi8BgxO5DGzr4CDJQ0GeoXkp8zshWptsXPOOeecc845VwsyHYH+P2A/4HUzO1xSD+B3qTKGDrN3mp1zzjnnnHPO1SuZrsK9ycw2AUhqZGaLgO7V2RBJnST9R9JSScsk/UVS8qpItULSLEkFkpZLmidpdngcXEP1nSjpmqS0UyWZpMLwvK2kaZLWhXt1x/M+F6bcO+ecc84555yrJpl2oD+R1Ap4AnhW0n+Az6qrEeH2WP8GnjCzrkA3oDnwh+qqo5z6047ES+oCfGpmRSHpcDPrGx6vJuWtrpU2Lgf+Fiu3BXAh8EYszybgN8ClKfa/H/hFNbXFOeecc8455xwZdqDN7CQz+8bMriXqtP2D6l0YbDDRKPe9ob4SokXJzpXUVNJ/JfUBkPROYnRW0vWSzpM0SNJ0SY9KWiTpgcQ9qyX1l/RiGEWeIqljSJ8u6QZJLwL/J+k0SfMlzZEUXxztGOCZdA0PdU+TNBGYF9LOlvRmGKW+M9GxljRC0pLQnruTR45Dnm7AZjNbGUu+HriRqNNMeI/Wm9nL8bSYScCZZb3hzjnnnHPOOecqpsxroCU1BkYCexJ1Dv9hZi/WQDt6AbPiCWa2RtJHoe6XgIGSlgPFwCEh2wDgn0BHoF8o5zPgFeAQSW8AtwEnmNkKSUOIRrXPDfu3MrPDwrHOA/7HzD4No+0JRxN15hOmSSoh6uQeENL2B/Y2sw8k7QUMAQ4xsy2S/gYMlfQs0XXj/YFvgWnAOynei0PYtoo5kvoBu5nZZEmpRpu3Y2arJTWS1NbMvo6/Jul84HyAzp07Z1KccxXiMeZ2BI8zV9M8xlxN8xhzrm4qbwT6PqCQqPN8DPDnGmqHgFR3kE+kzwAOJeowPwU0l9QU6GJmi0PeN83sEzMrJVopvAvRddp7E007nw1cTbSSeMLDse1XgPGSfgYkRowLgE5m9n4sX2IK9wGxtDfN7IOwfQRRJ/mtUOcRwA+AA4DpZrYiTAeP1x3XEVgR6s8DbgH+X5q8ZfkK2CU50czuMrNCMyts3759JYp1rmweY25H8DhzNc1jzNU0jzHn6qbyVuHuaWa9AST9A3izhtqxADglniBpJ2A3YBnRqHMh8D7wLNAO+BnfHbXeHNsuITo2AQvM7KA09a5PbJjZSEkHAMcCsyX1BfoCL2fQ/vWxbQH3mdmVScdzIqm/JEi2EWgZtlsQfQEwPcxI3xmYJOnHZjaznHIah7Kcc84555xzzlWD8kagtyQ2zKy4BtvxPNBU0jDYuhjXn4HxZrYhjNh+DJwOvE40In1p+FmWxUB7SQeFchtK6pUqo6Q9zOwNM7sGWEnUeT8aeLoSx3KqpO+FcttI+j7RAmCDwurZDYHT0uz/LtG0dczsWzNrZ2ZdzKwL0bGX23kO13/vDCyvYNudc84555xzzqVRXgd6H0lrwmMt0CexLWlNdTXCzAw4CThN0lJgCdHiWL+OZZsBfGlmG8J2J8rpQIeO96nAnyTNIZrane7WU2PCLarmE11zPQcYBFTomm8zW0g0VXyqpLlEI+Ydzexz4FrgNeA5Ytc5J3kJ6JdYBK0s4Zrwm4Hhkj6R1DO81J/ont01+aWHc84555xzzuWUMqdwm1l13ZapXGb2MXB8Ga//hmgFcMzsM6Kp0onXpgPTY88viG3PJrp+Orm8QUnPT44/l9QJWGlmG2N5uqQo5zt1h7SHSXGNc1hl/N5Q/nCiaenJeTZIeo7o2unnymnzdu0JfkLsNljOOeecc84556ou0/tA55ywINkxtVT9DUDTKuw/38yer67GOOecc84555wrfxExV0PMbDwwPs1rXxLdy7myZd9d2X2dc84555xzzqXmI9DOOeecc84551wGFK3f5XJR//59bNasubXdjJxWWrSevIJmVS5nS1ERDQsKvpMmaZaZbXed/Y7Uv7DQZs0s+45rpUUbyStosoNa5KpbVsRZ//42a9as8jO6KttRv69bioppWBBNkvMYqz3Zen6Ox0d1qe04y9UYq8vS/X6ki8/ajjFXfXwKdw6T5hFbi83VgryC8vNkomE1lVPdMomubPznzNUtGdy0wFWTHfX7Wt2do6rK1RjL1vNztsVHdcjVGKvL0v1+1Mf4dN/lU7idc84555xzzrkMeAfaOeecc84555zLgHegnXPOOeecc865DHgH2jnnnHPOOeecy4Cvwp3DJK0FFtdC1e2AlV5vjetuZi1qod6tcjDGarNuj7MdL9c+a4+xHS/XPuvarLtW46wWYwxyL85yMsZc9fFl4nLb4tpYTl/STK93x9S7o+tMIadirDbr9jjLrfc81+rd0XWm4DFWz+vOgjirlRiD3IuzHI4xV018CrdzzjnnnHPOOZcB70A755xzzjnnnHMZ8A50brvL6/V6a1guHnuuHbPHmddbX+uNy7Vj93NobtWfa+95rtXrqpkvIuacc84555xzzmXAR6Cdc84555xzzrkMeAfaOeecc84555zLgHegc4CkoyUtlvSepCtC2gOS5kq6IZbvN5JOqEI9u0maJuldSQsk/V9Iv1bSp5Jmh8ePQvohoQ1vSdozpLWSNEWSKlj3cknzQvkzQ1obSc9KWhp+tg7pp4T2zZDUNqTtIemhCtbZPXZMsyWtkXRRTRyvpHGSvpI0P5aW7vgk6dbwec+VtG+svbMkzZF0UEjLl/ScpKYVOfYU7fMYq+MxFvJmbZzlQoyFfet1nGVzjIVy6n2c1fcYC3mzNs5yIcbCvvU6zrI5xtwOYGb+qMcPoAGwDPgBUADMAfoAD4TXZwAtgY7Ak1WsqyOwb9huASwBegLXApemyP9voCvwQ+DPIe3PwGGVqHs50C4p7UbgirB9BfCnsP1qaN/PgF+GtAeBrlV8n78Avl8TxwscCuwLzM/g+H4EPA0IOBB4I6TfHOruCjwW0n4JnOMx5jGWzXGWKzGWC3GWrTGWS3FW32Msm+MsV2IsF+IsW2PMHzvm4SPQ9d/+wHtm9r6ZFQEPAccCTSTlEZ3AS4DrgGuqUpGZfW5mb4fttcC7wK5l7LIFaAI0BbZI2gPY1cxerEo7Yk4A7gvb9wEnhu1SoFGs3oHA52a2tAp1HQEsM7MPy8hT6eM1s5eAVUnJ6Y7vBGCCRV4HWknqmKL+VsDxwIRMDrAMHmOROh1jkNVxlssxBvUozrI4xiC346zexBhkdZzlcoxBPYqzLI4xtyPUdg/eHzX7AE4F7ok9/wlwOzAWmA38P6BvPE811dsF+AjYieibv+XAXGAc0Drk6Qu8DkwDOhH9IanUt43AB8DbwCzg/JD2TVKe1eHnD0O+J4m+6Z2SaFMVjncccEHYrpHjDe9p/JvOdMc3GRgQS38eKAQ6A9OB14i+8b6ZSn6z7DFWP2MsW+MsV2IsV+IsG2Msl+IsF2IsW+MsV2IsV+IsG2PMHzvmUesN8EcNf8BwWoqT9W1JeZ4EdgGuAv4F/KyKdTYPJ8KTw/MORFNp8oA/AONS7HNoOHF0Ax4G/gl0qECdu4Sf3yOaEnVouhNZUto5wP8RTal5FLgbaFrB4y0AVibaW1PHW4ET9VMpTtT9k/LuGf5QdADuD23o5jGW2zGWrXGWKzGWK3GWjTGWS3GWCzGWrXGWKzGWK3GWjTHmjx3zqPUG+KOGP2A4CJgSe34lcGXs+QnAb4muv3gwpL1U0ZNVrLyGRN8cXpLm9e+cbEKagKlAa+ABoAdwNPCHSrbhWuBSYDHQMaR1BBYn5WsKvBDaPI3om9mRFf1jFd7DqTV9vClO1CmPD7gTODNVvljaw+Ez/0OouwfhGiyPsdyNsWyNs1yMsfocZ9kYY7kaZ/U1xrI1znIxxupznGVjjPljxzz8Guj67y2gq6TdJRUAZwCTACQ1JPqWbwzRScvCPonrcCokrFj4D+BdM7s5lt4xlu0kYH7SrucAT5nZ6tCO0vDIaAVCSc0ktUhsA0eFOiaFshN1/Cdp18uBv5hZ4hoUq0i9MWcSLXaRaE+NHm9MuuObBAwLqz4eCHxrZp/H2ncY8KlF1xYl6i+pRP0JHmPb6qhvMQbZEWf1PsZCHbkaZ9kQY5ADcZbDMQbZEWf1PsZCHbkaZ9kQY25HqO0evD9q/kG0+t8SopUfr4qlX0RY6Y/o27cHgXmEVQMrUc8AopPdXKJreWaHuu8P5c4lOol0jO3TlOhbxobh+cCQdxYZTl0hWs1yTngsSBwj0JZomszS8LNNbJ9dgMmx56eFfV8B2lfgmJsCXwMtY2nVfrzhs/mcaMGJT4Cfpju+8Fn+NXze84DCWDkCnmXb9T97EV2jNBc4xGMsd2Ms2+OsvsdYrsRZNsdYLsRZLsRYtsdZfY+xXImzbI4xf9T8Q+HDcs4555xzzjnnXBl8CrdzzjnnnHPOOZcB70A755xzzjnnnHMZ8A60c84555xzzjmXAe9AO+ecc84555xzGfAOtHPOOeecc845lwHvQLutJJVImi1pvqRHJNXK/eckXVTRuiUNlLQgtL9J0mtVOq7k9kj6r6RWZeQfKWlYRerIsB2/ru4ynXPOOeecc5nz21i5rSStM7PmYfsBYJaZ3Zzhvg3MrKSa2rGc6B55Kyuwzx3AG2Z2b4rXqnRcRPftq1B7akL8OJxzzjnnnHM7no9Au3RmAHsCSDpb0pthFPfO0KlE0jpJ10l6AzhI0n6SXpU0J+RvIamBpDGS3pI0V9LPw76DJE2X9KikRZIeUORCYBdgmqRpyY2SdISkdyTNkzROUiNJ5wGnA9eEDnKmx/WEpFlh5Pr8WB3x47oquT2SlktqF7aHheOaI+n+kHatpEvD9nRJY8P7Ml/S/iF9/5D2TvjZPaQPl/RvSc9IWirpxpA+GmgSPoMHJDWT9FSod76kIRX9gJ1zzjnnnHMVk1/bDXDZR1I+cAzwjKS9gCHAIWa2RdLfgKHABKAZMN/MrpFUACwChpjZW5J2AjYCPwW+NbP9JDUCXpE0NVTVD+gFfAa8Euq4VdIlwOHJI76SGgPjgSPMbImkCcAoMxsraQAw2cwezeS4QtK5ZrYqTPl+S9JjZvZ1/LjCfuemaU8vog72IWa2UlKbNFU3M7ODJR0KjAP2Du/VoWZWLOlI4AbglJC/b3hvNgOLJd1mZldIusDM+oa6TwE+M7Njw/OW6Y7bOeecc845Vz28A+3imkiaHbZnAP8Azgf6E3UwAZoAX4U8JcBjYbs78LmZvQVgZmsAJB0F9JF0asjXEugKFAFvmtknId9soAvwchnt6w58YGZLwvP7gP8FxlbiuAAulHRS2N4ttOvrpOMqy2Dg0UTH2sxWpcn3YHj9JUk7heunWwD3SeoKGNAwlv95M/sWQNJC4PvAx0llzgNukvQnoi8OZmTQXuecc84551wVeAfaxW1MjHAmKOo132dmV6bIvyl23bOIOoLJBPzSzKYklTuIaIQ1oYTy41HlvJ5OquMaBBwJHGRmGyRNBxqHl+PHVV57MllEIDmPAdcD08zsJEldgOmx18t9X8IIfH/gR8AfJU01s+syaItzzjnnnHOukvwaaFee54FTJX0PQFIbSd9PkW8RsIuk/UK+FmHK9BRglKSGIb2bpGbl1LmWaIQ2VR1dJO0Znv8EeLHCRxRpCawOnecewIGVaM/zwOmS2kL03qTZf0h4fQDRdPZvQ/2fhteHZ9jmLbH3cRdgg5n9E7gJ2DfDMpxzzjnnnHOV5CPQrkxmtlDS1cBUSXnAFqJp0x8m5SsKC1ndFq4p3kg0wnsP0dTst8No9grgxHKqvQt4WtLnZnZ4rI5NkkYAj4TO+VvAHZU8tGeAkZLmAouB1yvRngWS/gC8KKkEeIfUneHVkvIzl4oAAACiSURBVF4FdgLODWk3Ek3hvgR4IcM23wXMlfQ20TXoYySVEn0mozIswznnnHPOOVdJfhsr52pQmBp+qZnNrO22OOecc84556rGp3A755xzzjnnnHMZ8BFo55xzzjnnnHMuAz4C7ZxzzjnnnHPOZcA70M4555xzzjnnXAa8A+2cc84555xzzmXAO9DOOeecc84551wGvAPtnHPOOeecc85l4P8DRJo1hSBwUhgAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 864x144 with 5 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.close('all')\n",
    "\n",
    "f, ax_list = plt.subplots(nrows=1, ncols=5, figsize=(12, 2))\n",
    "\n",
    "cols = [\n",
    "    'Native Skill (built by Amazon)', \n",
    "    'Non-native Skill (Built by developers unaffiliated with Amazon)', \n",
    "    'Not sure'\n",
    "]\n",
    "\n",
    "renamed_cols = [\n",
    "    'Native skill', '3rd-party skill', 'Not sure'\n",
    "]\n",
    "\n",
    "rename_dict = dict(zip(cols, renamed_cols))\n",
    "\n",
    "####\n",
    "\n",
    "ax = ax_list[0]\n",
    "\n",
    "graph_df = get_stacked_df('video_joke')\n",
    "graph_df = graph_df[cols].rename(columns=rename_dict)\n",
    "graph_df.plot.barh(ax=ax, stacked=True, color=STACKED_COLORS, edgecolor='white', width=0.7, legend=None)\n",
    "print ''\n",
    "print graph_df.to_string()\n",
    "\n",
    "ax.set_title('Video 3A: Joke', fontsize=10)\n",
    "ax.set_facecolor('yellow')\n",
    "ax.set_xlim(0, 100)\n",
    "ax.set_xlabel('Percent of Participants')\n",
    "ax.get_xaxis().set_major_formatter(\n",
    "    matplotlib.ticker.FuncFormatter(lambda x, p: '{}%'.format(int(x)))\n",
    ")\n",
    "\n",
    "####\n",
    "\n",
    "ax = ax_list[1]\n",
    "\n",
    "graph_df = get_stacked_df('video_jeopardy')\n",
    "graph_df = graph_df[cols].rename(columns=rename_dict)\n",
    "graph_df.plot.barh(ax=ax, stacked=True, color=STACKED_COLORS, edgecolor='white', width=0.7, legend=None)\n",
    "print ''\n",
    "print graph_df.to_string()\n",
    "\n",
    "ax.set_title('Video 3B: Jeopardy', fontsize=10)\n",
    "ax.set_xlim(0, 100)\n",
    "ax.get_xaxis().set_major_formatter(\n",
    "    matplotlib.ticker.FuncFormatter(lambda x, p: '{}%'.format(int(x)))\n",
    ")\n",
    "\n",
    "ax.set_yticklabels([])\n",
    "\n",
    "####\n",
    "\n",
    "ax = ax_list[2]\n",
    "\n",
    "graph_df = get_stacked_df('video_baseball')\n",
    "graph_df = graph_df[cols].rename(columns=rename_dict)\n",
    "graph_df.plot.barh(ax=ax, stacked=True, color=STACKED_COLORS, edgecolor='white', width=0.7, legend=None)\n",
    "print ''\n",
    "print graph_df.to_string()\n",
    "\n",
    "ax.set_title('Video 3C: Baseball Scores', fontsize=10)\n",
    "ax.set_xlim(0, 100)\n",
    "ax.get_xaxis().set_major_formatter(\n",
    "    matplotlib.ticker.FuncFormatter(lambda x, p: '{}%'.format(int(x)))\n",
    ")\n",
    "\n",
    "ax.set_yticklabels([])\n",
    "\n",
    "####\n",
    "\n",
    "ax = ax_list[3]\n",
    "\n",
    "graph_df = get_stacked_df('video_rain')\n",
    "graph_df = graph_df[cols].rename(columns=rename_dict)\n",
    "graph_df.plot.barh(ax=ax, stacked=True, color=STACKED_COLORS, edgecolor='white', width=0.7, legend=None)\n",
    "print ''\n",
    "print graph_df.to_string()\n",
    "\n",
    "ax.set_title('Video 3D: Rain Sounds', fontsize=10)\n",
    "ax.set_xlim(0, 100)\n",
    "ax.get_xaxis().set_major_formatter(\n",
    "    matplotlib.ticker.FuncFormatter(lambda x, p: '{}%'.format(int(x)))\n",
    ")\n",
    "\n",
    "ax.set_yticklabels([])\n",
    "\n",
    "####\n",
    "\n",
    "ax = ax_list[4]\n",
    "\n",
    "graph_df = get_stacked_df('video_parental')\n",
    "graph_df = graph_df[cols].rename(columns=rename_dict)\n",
    "graph_df.plot.barh(ax=ax, stacked=True, color=STACKED_COLORS, edgecolor='white', width=0.7)\n",
    "print ''\n",
    "print graph_df.to_string()\n",
    "\n",
    "ax.set_title('Video 3E: Parental Control', fontsize=10)\n",
    "ax.set_xlim(0, 100)\n",
    "ax.get_xaxis().set_major_formatter(\n",
    "    matplotlib.ticker.FuncFormatter(lambda x, p: '{}%'.format(int(x)))\n",
    ")\n",
    "\n",
    "ax.set_yticklabels([])\n",
    "\n",
    "####\n",
    "\n",
    "plt.tight_layout()\n",
    "lgd = plt.legend(bbox_to_anchor=(1.02, 1), loc=2, borderaxespad=0.)\n",
    "\n",
    "\n",
    "ax_list[0].set_ylabel('Participant\\nGroups')\n",
    "\n",
    "plt.savefig('figures/video_3a_3e.pdf', bbox_extra_artists=(lgd,), bbox_inches='tight')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Audio 3A-3E"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 592,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "audio_wifi             Real   Not real\n",
      "Owners/Freq (41)  92.682927   7.317073\n",
      "Owners/All (122)  90.983607   9.016393\n",
      "Everyone (237)    88.607595  11.392405\n",
      "\n",
      "audio_problem          Real   Not real\n",
      "Owners/Freq (41)  75.609756  24.390244\n",
      "Owners/All (122)  75.409836  24.590164\n",
      "Everyone (237)    73.417722  26.582278\n",
      "\n",
      "audio_link             Real   Not real\n",
      "Owners/Freq (41)  70.731707  29.268293\n",
      "Owners/All (122)  72.950820  27.049180\n",
      "Everyone (235)    74.893617  25.106383\n",
      "\n",
      "audio_sorry            Real   Not real\n",
      "Owners/Freq (41)  90.243902   9.756098\n",
      "Owners/All (122)  86.885246  13.114754\n",
      "Everyone (237)    86.497890  13.502110\n",
      "\n",
      "audio_amazon           Real   Not real\n",
      "Owners/Freq (41)  73.170732  26.829268\n",
      "Owners/All (122)  78.688525  21.311475\n",
      "Everyone (237)    77.637131  22.362869\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x144 with 5 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.close('all')\n",
    "\n",
    "f, ax_list = plt.subplots(nrows=1, ncols=5, figsize=(12, 2))\n",
    "\n",
    "cols = [\n",
    "    'Real', \n",
    "    'Not real'\n",
    "]\n",
    "\n",
    "renamed_cols = cols\n",
    "\n",
    "rename_dict = dict(zip(cols, renamed_cols))\n",
    "\n",
    "####\n",
    "\n",
    "ax = ax_list[0]\n",
    "\n",
    "graph_df = get_stacked_df('audio_wifi')\n",
    "graph_df = graph_df[cols].rename(columns=rename_dict)\n",
    "graph_df.plot.barh(ax=ax, stacked=True, color=STACKED_COLORS, edgecolor='white', width=0.7, legend=None)\n",
    "print ''\n",
    "print graph_df.to_string()\n",
    "\n",
    "ax.set_title('Audio 3A:\\nWiFi', fontsize=10)\n",
    "ax.set_xlim(0, 100)\n",
    "ax.set_xlabel('Percent of Participants')\n",
    "ax.get_xaxis().set_major_formatter(\n",
    "    matplotlib.ticker.FuncFormatter(lambda x, p: '{}%'.format(int(x)))\n",
    ")\n",
    "\n",
    "####\n",
    "\n",
    "ax = ax_list[1]\n",
    "\n",
    "graph_df = get_stacked_df('audio_problem')\n",
    "graph_df = graph_df[cols].rename(columns=rename_dict)\n",
    "graph_df.plot.barh(ax=ax, stacked=True, color=STACKED_COLORS, edgecolor='white', width=0.7, legend=None)\n",
    "print ''\n",
    "print graph_df.to_string()\n",
    "\n",
    "ax.set_title('Audio 3B: Problem\\nwith Response', fontsize=10)\n",
    "ax.set_facecolor('yellow')\n",
    "ax.set_xlim(0, 100)\n",
    "ax.get_xaxis().set_major_formatter(\n",
    "    matplotlib.ticker.FuncFormatter(lambda x, p: '{}%'.format(int(x)))\n",
    ")\n",
    "\n",
    "ax.set_yticklabels([])\n",
    "\n",
    "####\n",
    "\n",
    "ax = ax_list[2]\n",
    "\n",
    "graph_df = get_stacked_df('audio_link')\n",
    "graph_df = graph_df[cols].rename(columns=rename_dict)\n",
    "graph_df.plot.barh(ax=ax, stacked=True, color=STACKED_COLORS, edgecolor='white', width=0.7, legend=None)\n",
    "print ''\n",
    "print graph_df.to_string()\n",
    "\n",
    "ax.set_title('Audio 3C:\\nSomething Wrong', fontsize=10)\n",
    "ax.set_xlim(0, 100)\n",
    "ax.get_xaxis().set_major_formatter(\n",
    "    matplotlib.ticker.FuncFormatter(lambda x, p: '{}%'.format(int(x)))\n",
    ")\n",
    "\n",
    "ax.set_yticklabels([])\n",
    "\n",
    "####\n",
    "\n",
    "ax = ax_list[3]\n",
    "\n",
    "graph_df = get_stacked_df('audio_sorry')\n",
    "graph_df = graph_df[cols].rename(columns=rename_dict)\n",
    "graph_df.plot.barh(ax=ax, stacked=True, color=STACKED_COLORS, edgecolor='white', width=0.7, legend=None)\n",
    "print ''\n",
    "print graph_df.to_string()\n",
    "\n",
    "ax.set_title('Audio 3D: Sorry,\\nI\\'m not sure', fontsize=10)\n",
    "ax.set_facecolor('yellow')\n",
    "ax.set_xlim(0, 100)\n",
    "ax.get_xaxis().set_major_formatter(\n",
    "    matplotlib.ticker.FuncFormatter(lambda x, p: '{}%'.format(int(x)))\n",
    ")\n",
    "\n",
    "ax.set_yticklabels([])\n",
    "\n",
    "####\n",
    "\n",
    "ax = ax_list[4]\n",
    "\n",
    "graph_df = get_stacked_df('audio_amazon')\n",
    "graph_df = graph_df[cols].rename(columns=rename_dict)\n",
    "graph_df.plot.barh(ax=ax, stacked=True, color=STACKED_COLORS, edgecolor='white', width=0.7)\n",
    "print ''\n",
    "print graph_df.to_string()\n",
    "\n",
    "ax.set_title('Audio 3E: Connect\\nAmazon Account', fontsize=10)\n",
    "ax.set_xlim(0, 100)\n",
    "ax.get_xaxis().set_major_formatter(\n",
    "    matplotlib.ticker.FuncFormatter(lambda x, p: '{}%'.format(int(x)))\n",
    ")\n",
    "\n",
    "ax.set_yticklabels([])\n",
    "\n",
    "####\n",
    "\n",
    "plt.tight_layout()\n",
    "lgd = plt.legend(bbox_to_anchor=(1.02, 1), loc=2, borderaxespad=0.)\n",
    "\n",
    "\n",
    "ax_list[0].set_ylabel('Participant\\nGroups')\n",
    "\n",
    "plt.savefig('figures/audio_3a_3e.pdf', bbox_extra_artists=(lgd,), bbox_inches='tight')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Audio 3A & 3E explanation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 599,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "audio_wifi_explanation  Functionality okay  Functionality not okay  Sounds real  Sounds fake  Vague/empty\n",
      "Owners/All (21)                   9.523810                4.761905    42.857143     4.761905    38.095238\n",
      "Everyone (103)                   36.893204                3.883495    31.067961     3.883495    24.271845\n",
      "\n",
      "audio_amazon_explanation  Functionality okay  Functionality not okay  Sounds real  Sounds fake  Vague/empty\n",
      "Owners/All (21)                    33.333333               14.285714     9.523810     9.523810    33.333333\n",
      "Everyone (103)                     41.747573               13.592233    15.533981     6.796117    22.330097\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 324x158.4 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.close('all')\n",
    "\n",
    "f, ax_list = plt.subplots(nrows=1, ncols=2, figsize=(4.5, 2.2))\n",
    "\n",
    "cols_3A = [\n",
    "    'Functionality makes sense',\n",
    "    \"Functionality doesn't make sense\",\n",
    "    'Sounds real/Heard it before',\n",
    "    \"Doesn't sound real/Haven't heard it before\",\n",
    "    'Empty/vague',    \n",
    "]\n",
    "\n",
    "cols_3E = [ \n",
    "    'Functionality makes sense',    \n",
    "    \"Functionality doesn't make sense\",    \n",
    "    'Sounds real', \n",
    "    'Sounds fake',\n",
    "    'Vague/empty'    \n",
    "]\n",
    "\n",
    "renamed_cols = [\n",
    "    'Functionality okay',\n",
    "    'Functionality not okay',\n",
    "    'Sounds real',\n",
    "    'Sounds fake',\n",
    "    'Vague/empty'\n",
    "]\n",
    "\n",
    "####\n",
    "\n",
    "ax = ax_list[0]\n",
    "\n",
    "graph_df = get_stacked_df('audio_wifi_explanation')\n",
    "graph_df = graph_df[cols_3A].rename(columns=dict(zip(cols_3A, renamed_cols)))\n",
    "\n",
    "graph_df.plot.barh(ax=ax, stacked=True, color=STACKED_COLORS, edgecolor='white', width=0.7, legend=None)\n",
    "print ''\n",
    "print graph_df.to_string()\n",
    "\n",
    "ax.set_title('Audio 3A')\n",
    "ax.set_xlim(0, 100)\n",
    "ax.set_xlabel('Percent of Participants')\n",
    "ax.get_xaxis().set_major_formatter(\n",
    "    matplotlib.ticker.FuncFormatter(lambda x, p: '{}%'.format(int(x)))\n",
    ")\n",
    "\n",
    "####\n",
    "\n",
    "ax = ax_list[1]\n",
    "\n",
    "graph_df = get_stacked_df('audio_amazon_explanation')\n",
    "graph_df = graph_df[cols_3E].rename(columns=dict(zip(cols_3E, renamed_cols)))\n",
    "\n",
    "\n",
    "graph_df.plot.barh(ax=ax, stacked=True, color=STACKED_COLORS, edgecolor='white', width=0.7)\n",
    "print ''\n",
    "print graph_df.to_string()\n",
    "\n",
    "ax.set_title('Audio 3E')\n",
    "ax.set_xlim(0, 100)\n",
    "ax.get_xaxis().set_major_formatter(\n",
    "    matplotlib.ticker.FuncFormatter(lambda x, p: '{}%'.format(int(x)))\n",
    ")\n",
    "\n",
    "ax.set_yticklabels([])\n",
    "\n",
    "####\n",
    "\n",
    "plt.tight_layout()\n",
    "lgd = plt.legend(bbox_to_anchor=(1.04, 1), loc=2, borderaxespad=0.)\n",
    "\n",
    "\n",
    "ax_list[0].set_ylabel('Participant\\nGroups')\n",
    "\n",
    "plt.savefig('figures/audio_3a_3e_reason.pdf', bbox_extra_artists=(lgd,), bbox_inches='tight')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Invocation phrases"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 594,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "                        Yes         No  Not Sure\n",
      "Owners/Freq (41)  92.682927   7.317073  0.000000\n",
      "Owners/All (122)  81.967213  13.114754  4.918033\n",
      "Everyone (237)    86.075949   9.704641  4.219409\n",
      "\n",
      "can_invoke_skill_nytimes        Yes         No  Not Sure\n",
      "Owners/Freq (41)          87.804878   9.756098  2.439024\n",
      "Owners/All (122)          80.327869  11.475410  8.196721\n",
      "Everyone (237)            82.278481  10.126582  7.594937\n",
      "\n",
      "can_invoke_skill_iphone        Yes         No   Not Sure\n",
      "Owners/Freq (41)         58.536585  29.268293  12.195122\n",
      "Owners/All (122)         54.918033  29.508197  15.573770\n",
      "Everyone (237)           56.540084  28.691983  14.767932\n",
      "\n",
      "                        Yes         No  Not Sure\n",
      "Owners/Freq (41)  53.658537  46.341463  0.000000\n",
      "Owners/All (121)  51.239669  42.975207  5.785124\n",
      "Everyone (236)    50.423729  42.796610  6.779661\n",
      "\n",
      "can_invoke_skill_go_away        Yes         No   Not Sure\n",
      "Owners/Freq (41)          34.146341  56.097561   9.756098\n",
      "Owners/All (122)          34.426230  53.278689  12.295082\n",
      "Everyone (237)            29.957806  54.852321  15.189873\n",
      "\n",
      "can_invoke_skill_bug        Yes         No   Not Sure\n",
      "Owners/Freq (41)      17.073171  78.048780   4.878049\n",
      "Owners/All (121)      17.355372  68.595041  14.049587\n",
      "Everyone (236)        14.830508  68.644068  16.525424\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x144 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.close('all')\n",
    "\n",
    "f, ax_list = plt.subplots(nrows=1, ncols=6, figsize=(12, 2))\n",
    "\n",
    "cols = [\n",
    "    'Yes', \n",
    "    'No',\n",
    "    'Not Sure'\n",
    "]\n",
    "\n",
    "renamed_cols = cols\n",
    "\n",
    "rename_dict = dict(zip(cols, renamed_cols))\n",
    "\n",
    "####\n",
    "\n",
    "ax = ax_list[0]\n",
    "\n",
    "graph_df = get_stacked_df('can_invoke_skill_grubhub')\n",
    "graph_df = graph_df[cols].rename(columns=rename_dict)\n",
    "graph_df.plot.barh(ax=ax, stacked=True, color=STACKED_COLORS, edgecolor='white', width=0.7, legend=None)\n",
    "print ''\n",
    "print graph_df.to_string()\n",
    "\n",
    "ax.set_title('Open Grubhub', fontsize=10)\n",
    "ax.set_xlim(0, 100)\n",
    "ax.set_xlabel('Percent of Participants')\n",
    "ax.get_xaxis().set_major_formatter(\n",
    "    matplotlib.ticker.FuncFormatter(lambda x, p: '{}%'.format(int(x)))\n",
    ")\n",
    "\n",
    "####\n",
    "\n",
    "ax = ax_list[1]\n",
    "\n",
    "graph_df = get_stacked_df('can_invoke_skill_nytimes')\n",
    "graph_df = graph_df[cols].rename(columns=rename_dict)\n",
    "graph_df.plot.barh(ax=ax, stacked=True, color=STACKED_COLORS, edgecolor='white', width=0.7, legend=None)\n",
    "print ''\n",
    "print graph_df.to_string()\n",
    "\n",
    "ax.set_title('What\\'s the NY\\nTimes report?', fontsize=10)\n",
    "ax.set_xlim(0, 100)\n",
    "ax.get_xaxis().set_major_formatter(\n",
    "    matplotlib.ticker.FuncFormatter(lambda x, p: '{}%'.format(int(x)))\n",
    ")\n",
    "\n",
    "ax.set_yticklabels([])\n",
    "\n",
    "####\n",
    "\n",
    "ax = ax_list[2]\n",
    "\n",
    "graph_df = get_stacked_df('can_invoke_skill_iphone')\n",
    "graph_df = graph_df[cols].rename(columns=rename_dict)\n",
    "graph_df.plot.barh(ax=ax, stacked=True, color=STACKED_COLORS, edgecolor='white', width=0.7, legend=None)\n",
    "print ''\n",
    "print graph_df.to_string()\n",
    "\n",
    "ax.set_title('Find my iPhone', fontsize=10)\n",
    "ax.set_xlim(0, 100)\n",
    "ax.get_xaxis().set_major_formatter(\n",
    "    matplotlib.ticker.FuncFormatter(lambda x, p: '{}%'.format(int(x)))\n",
    ")\n",
    "\n",
    "ax.set_yticklabels([])\n",
    "\n",
    "####\n",
    "\n",
    "ax = ax_list[3]\n",
    "\n",
    "graph_df = get_stacked_df('can_invoke_skill_quit')\n",
    "graph_df = graph_df[cols].rename(columns=rename_dict)\n",
    "graph_df.plot.barh(ax=ax, stacked=True, color=STACKED_COLORS, edgecolor='white', width=0.7, legend=None)\n",
    "print ''\n",
    "print graph_df.to_string()\n",
    "\n",
    "ax.set_title('Quit', fontsize=10)\n",
    "ax.set_facecolor('yellow')\n",
    "ax.set_xlim(0, 100)\n",
    "ax.get_xaxis().set_major_formatter(\n",
    "    matplotlib.ticker.FuncFormatter(lambda x, p: '{}%'.format(int(x)))\n",
    ")\n",
    "\n",
    "ax.set_yticklabels([])\n",
    "\n",
    "####\n",
    "\n",
    "ax = ax_list[4]\n",
    "\n",
    "graph_df = get_stacked_df('can_invoke_skill_go_away')\n",
    "graph_df = graph_df[cols].rename(columns=rename_dict)\n",
    "graph_df.plot.barh(ax=ax, stacked=True, color=STACKED_COLORS, edgecolor='white', width=0.7, legend=None)\n",
    "print ''\n",
    "print graph_df.to_string()\n",
    "\n",
    "ax.set_title('Please go away', fontsize=10)\n",
    "ax.set_xlim(0, 100)\n",
    "ax.get_xaxis().set_major_formatter(\n",
    "    matplotlib.ticker.FuncFormatter(lambda x, p: '{}%'.format(int(x)))\n",
    ")\n",
    "\n",
    "ax.set_yticklabels([])\n",
    "\n",
    "####\n",
    "\n",
    "ax = ax_list[5]\n",
    "\n",
    "graph_df = get_stacked_df('can_invoke_skill_bug')\n",
    "graph_df = graph_df[cols].rename(columns=rename_dict)\n",
    "graph_df.plot.barh(ax=ax, stacked=True, color=STACKED_COLORS, edgecolor='white', width=0.7)\n",
    "print ''\n",
    "print graph_df.to_string()\n",
    "\n",
    "ax.set_title('There\\'s a bug\\nover there', fontsize=10)\n",
    "ax.set_xlim(0, 100)\n",
    "ax.get_xaxis().set_major_formatter(\n",
    "    matplotlib.ticker.FuncFormatter(lambda x, p: '{}%'.format(int(x)))\n",
    ")\n",
    "\n",
    "ax.set_yticklabels([])\n",
    "\n",
    "####\n",
    "\n",
    "plt.tight_layout()\n",
    "lgd = plt.legend(bbox_to_anchor=(1.02, 1), loc=2, borderaxespad=0.)\n",
    "\n",
    "\n",
    "ax_list[0].set_ylabel('Participant\\nGroups')\n",
    "\n",
    "plt.savefig('figures/invocation.pdf', bbox_extra_artists=(lgd,), bbox_inches='tight')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Possible functions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 595,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Add columns to original data\n",
    "\n",
    "def check_text(text):\n",
    "    return raw_data['possible_functions'].apply(lambda s: 'Yes' if text in s else 'No')\n",
    "\n",
    "raw_data['function_volume'] = check_text('Change the device volume')\n",
    "raw_data['function_mute'] = check_text('Mute the device')\n",
    "raw_data['function_wifi'] = check_text('Check wifi connection')\n",
    "raw_data['function_order'] = check_text('Order items on Amazon')\n",
    "raw_data['function_parental'] = check_text('parental control')\n",
    "raw_data['function_account'] = check_text('Amazon account password')\n",
    "raw_data['function_off'] = check_text('Turn off the device')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 598,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "function_volume         Yes        No\n",
      "Owners/Freq (41)  97.560976  2.439024\n",
      "Owners/All (122)  95.081967  4.918033\n",
      "Everyone (237)    96.202532  3.797468\n",
      "\n",
      "function_mute           Yes        No\n",
      "Owners/Freq (41)  92.682927  7.317073\n",
      "Owners/All (122)  90.163934  9.836066\n",
      "Everyone (237)    90.717300  9.282700\n",
      "\n",
      "function_wifi           Yes         No\n",
      "Owners/Freq (41)  73.170732  26.829268\n",
      "Owners/All (122)  73.770492  26.229508\n",
      "Everyone (237)    79.324895  20.675105\n",
      "\n",
      "function_account        Yes         No\n",
      "Owners/Freq (41)   7.317073  92.682927\n",
      "Owners/All (122)  12.295082  87.704918\n",
      "Everyone (237)    11.392405  88.607595\n",
      "\n",
      "function_order          Yes        No\n",
      "Owners/Freq (41)  97.560976  2.439024\n",
      "Owners/All (122)  93.442623  6.557377\n",
      "Everyone (237)    91.983122  8.016878\n",
      "\n",
      "function_off            Yes         No\n",
      "Owners/Freq (41)  73.170732  26.829268\n",
      "Owners/All (122)  76.229508  23.770492\n",
      "Everyone (237)    81.434599  18.565401\n",
      "\n",
      "function_parental        Yes         No\n",
      "Owners/Freq (41)   75.609756  24.390244\n",
      "Owners/All (122)   82.786885  17.213115\n",
      "Everyone (237)     83.544304  16.455696\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x144 with 7 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.close('all')\n",
    "\n",
    "f, ax_list = plt.subplots(nrows=1, ncols=7, figsize=(12, 2))\n",
    "\n",
    "cols = [\n",
    "    'Yes', \n",
    "    'No'\n",
    "]\n",
    "\n",
    "renamed_cols = cols\n",
    "\n",
    "rename_dict = dict(zip(cols, renamed_cols))\n",
    "\n",
    "####\n",
    "\n",
    "ax = ax_list[0]\n",
    "\n",
    "graph_df = get_stacked_df('function_volume')\n",
    "graph_df = graph_df[cols].rename(columns=rename_dict)\n",
    "graph_df.plot.barh(ax=ax, stacked=True, color=STACKED_COLORS, edgecolor='white', width=0.7, legend=None)\n",
    "print ''\n",
    "print graph_df.to_string()\n",
    "\n",
    "ax.set_title('Change\\ndevice volume', fontsize=10)\n",
    "ax.set_facecolor('yellow')\n",
    "ax.set_xlim(0, 100)\n",
    "ax.set_xlabel('Percent of Participants')\n",
    "ax.get_xaxis().set_major_formatter(\n",
    "    matplotlib.ticker.FuncFormatter(lambda x, p: '{}%'.format(int(x)))\n",
    ")\n",
    "\n",
    "####\n",
    "\n",
    "ax = ax_list[1]\n",
    "\n",
    "graph_df = get_stacked_df('function_mute')\n",
    "graph_df = graph_df[cols].rename(columns=rename_dict)\n",
    "graph_df.plot.barh(ax=ax, stacked=True, color=STACKED_COLORS, edgecolor='white', width=0.7, legend=None)\n",
    "print ''\n",
    "print graph_df.to_string()\n",
    "\n",
    "ax.set_title('Mute device', fontsize=10)\n",
    "ax.set_xlim(0, 100)\n",
    "ax.get_xaxis().set_major_formatter(\n",
    "    matplotlib.ticker.FuncFormatter(lambda x, p: '{}%'.format(int(x)))\n",
    ")\n",
    "\n",
    "ax.set_yticklabels([])\n",
    "\n",
    "####\n",
    "\n",
    "ax = ax_list[2]\n",
    "\n",
    "graph_df = get_stacked_df('function_wifi')\n",
    "graph_df = graph_df[cols].rename(columns=rename_dict)\n",
    "graph_df.plot.barh(ax=ax, stacked=True, color=STACKED_COLORS, edgecolor='white', width=0.7, legend=None)\n",
    "print ''\n",
    "print graph_df.to_string()\n",
    "\n",
    "ax.set_title('Check WiFi\\nconnection', fontsize=10)\n",
    "ax.set_xlim(0, 100)\n",
    "ax.get_xaxis().set_major_formatter(\n",
    "    matplotlib.ticker.FuncFormatter(lambda x, p: '{}%'.format(int(x)))\n",
    ")\n",
    "\n",
    "ax.set_yticklabels([])\n",
    "\n",
    "####\n",
    "\n",
    "ax = ax_list[3]\n",
    "\n",
    "graph_df = get_stacked_df('function_account')\n",
    "graph_df = graph_df[cols].rename(columns=rename_dict)\n",
    "graph_df.plot.barh(ax=ax, stacked=True, color=STACKED_COLORS, edgecolor='white', width=0.7, legend=None)\n",
    "print ''\n",
    "print graph_df.to_string()\n",
    "\n",
    "ax.set_title('Change Amazon\\npassword', fontsize=10)\n",
    "ax.set_xlim(0, 100)\n",
    "ax.get_xaxis().set_major_formatter(\n",
    "    matplotlib.ticker.FuncFormatter(lambda x, p: '{}%'.format(int(x)))\n",
    ")\n",
    "\n",
    "ax.set_yticklabels([])\n",
    "\n",
    "####\n",
    "\n",
    "ax = ax_list[4]\n",
    "\n",
    "graph_df = get_stacked_df('function_order')\n",
    "graph_df = graph_df[cols].rename(columns=rename_dict)\n",
    "graph_df.plot.barh(ax=ax, stacked=True, color=STACKED_COLORS, edgecolor='white', width=0.7, legend=None)\n",
    "print ''\n",
    "print graph_df.to_string()\n",
    "\n",
    "ax.set_title('Order items\\non Amazon', fontsize=10)\n",
    "ax.set_facecolor('yellow')\n",
    "ax.set_xlim(0, 100)\n",
    "ax.get_xaxis().set_major_formatter(\n",
    "    matplotlib.ticker.FuncFormatter(lambda x, p: '{}%'.format(int(x)))\n",
    ")\n",
    "\n",
    "ax.set_yticklabels([])\n",
    "\n",
    "####\n",
    "\n",
    "ax = ax_list[5]\n",
    "\n",
    "graph_df = get_stacked_df('function_off')\n",
    "graph_df = graph_df[cols].rename(columns=rename_dict)\n",
    "graph_df.plot.barh(ax=ax, stacked=True, color=STACKED_COLORS, edgecolor='white', width=0.7, legend=None)\n",
    "print ''\n",
    "print graph_df.to_string()\n",
    "\n",
    "ax.set_title('Turn off\\ndevice', fontsize=10)\n",
    "ax.set_xlim(0, 100)\n",
    "ax.get_xaxis().set_major_formatter(\n",
    "    matplotlib.ticker.FuncFormatter(lambda x, p: '{}%'.format(int(x)))\n",
    ")\n",
    "\n",
    "ax.set_yticklabels([])\n",
    "\n",
    "####\n",
    "\n",
    "ax = ax_list[6]\n",
    "\n",
    "graph_df = get_stacked_df('function_parental')\n",
    "graph_df = graph_df[cols].rename(columns=rename_dict)\n",
    "graph_df.plot.barh(ax=ax, stacked=True, color=STACKED_COLORS, edgecolor='white', width=0.7)\n",
    "print ''\n",
    "print graph_df.to_string()\n",
    "\n",
    "ax.set_title('Turn on/off\\nparental control', fontsize=10)\n",
    "ax.set_xlim(0, 100)\n",
    "ax.get_xaxis().set_major_formatter(\n",
    "    matplotlib.ticker.FuncFormatter(lambda x, p: '{}%'.format(int(x)))\n",
    ")\n",
    "\n",
    "ax.set_yticklabels([])\n",
    "\n",
    "####\n",
    "\n",
    "plt.tight_layout()\n",
    "lgd = plt.legend(bbox_to_anchor=(1.02, 1), loc=2, borderaxespad=0.)\n",
    "\n",
    "\n",
    "ax_list[0].set_ylabel('Participant\\nGroups')\n",
    "\n",
    "plt.savefig('figures/functions.pdf', bbox_extra_artists=(lgd,), bbox_inches='tight')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Temp"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.16"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> sections/remove_tag.py <==
r"""
Removes all occurrences of a tag (e.g., xxxx) from LaTex source and
writes changes to the same file.

Usage: python remove_tag.py [tag_name] [file_name]

Example: How to remove all danny tags:

$ ls | xargs -I XX sh -c "echo XX; python remove_tag.py danny XX"

"""
import sys


def main():

    try:
        tag_name = '\\' + sys.argv[1] + '{'
        src_file = sys.argv[2]
    except Exception:
        print 'Usage: python remove_tag.py [tag_name] [file_name]'
        sys.exit(1)

    with open(src_file) as fobj:
        src_data = fobj.read()

    dst_data = remove_all_tags(tag_name, src_data)

    with open(src_file, 'w') as fobj:
        fobj.write(dst_data)


def remove_all_tags(tag_name, data):

    while True:
        changed_data = remove_one_tag(tag_name, data)
        if changed_data == data:
            break
        data = changed_data

    return data


def remove_one_tag(tag_name, src_data):

    try:
        tag_start_ix = src_data.index(tag_name)
    except ValueError:
        return src_data

    content_start_ix = tag_start_ix + len(tag_name)
    content_end_ix = content_start_ix

    # Look for matching curly braces
    brace_count = 1

    while brace_count > 0:
        ch = src_data[content_end_ix]
        if ch == '{':
            brace_count += 1
        elif ch == '}':
            brace_count -= 1
        content_end_ix += 1

    return src_data[0: tag_start_ix] + \
        src_data[content_start_ix: content_end_ix - 1] + \
        src_data[content_end_ix:]


if __name__ == '__main__':
    main()


==> sections/replace_pioti.py <==
import os


for filename in os.listdir('.'):
    if filename.endswith('.tex'):
        with open(filename) as f:
            data = f.read()

        data = data.replace('Pioti', '\\pioti{}')

        with open(filename, 'w') as f:
            f.write(data)


